Gabor frame bound optimizations

We study sharp frame bounds of Gabor systems over rectangular lattices for different windows and integer oversampling rate. In some cases we obtain optimality results for the square lattice, while in other cases the lattices optimizing the frame bounds and the condition number are rectangular lattices which are different for the respective quantities. Also, in some cases optimal lattices do not exist at all and a degenerated system is optimal.

==> anc/Gabor-Frame-Bound-Optimizations.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    263388,       6040]
NotebookOptionsPosition[    251628,       5851]
NotebookOutlinePosition[    251962,       5866]
CellTagsIndexPosition[    251919,       5863]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["5. Often used functions", "Title",
 CellChangeTimes->{{3.855834626766445*^9, 3.8558346549024277`*^9}, {
  3.8577292560936337`*^9, 
  3.8577292563094273`*^9}},ExpressionUUID->"07b0f01a-821b-4c3f-9082-\
a5bc690dea16"],

Cell["x tanh(x)", "Text",
 CellChangeTimes->{{3.85597530503257*^9, 
  3.855975311079957*^9}},ExpressionUUID->"65d24c5a-6548-445f-a7af-\
635cc47312f4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"lineStyle", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Thickness", "[", "0.003", "]"}], ",", "Red", ",", "Dashed"}], 
    "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"line1", "=", 
   RowBox[{"Line", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]}], "}"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"line2", "=", 
    RowBox[{"Line", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1.6219", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1.6219", ",", "2"}], "}"}]}], "}"}], "]"}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"line3", "=", 
   RowBox[{"Line", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "1.5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1.5"}], "}"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"line4", "=", 
   RowBox[{"Line", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"Tanh", "[", "1.", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", 
        RowBox[{"Tanh", "[", "1.", "]"}]}], "}"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"line5", "=", 
   RowBox[{"Line", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Pi", "/", "2"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Pi", "/", "2"}], ",", "2"}], "}"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"line6", "=", 
   RowBox[{"Line", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"Pi", "/", "2"}], " ", 
         RowBox[{"Tanh", "[", 
          RowBox[{"Pi", "/", "2"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", " ", 
        RowBox[{
         RowBox[{"Pi", "/", "2"}], " ", 
         RowBox[{"Tanh", "[", 
          RowBox[{"Pi", "/", "2"}], "]"}]}]}], "}"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"pA1", " ", "=", " ", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"x", " ", 
      RowBox[{"Tanh", "[", "x", "]"}]}], "}"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"x", ",", " ", "0.1", ",", "2"}], "}"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.3"}], ",", "2"}], "}"}]}], "}"}]}], ",", " ", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Thickness", "[", "0.015", "]"}], "}"}]}], ",", 
    RowBox[{"Ticks", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", "Automatic"}], "}"}]}], ",", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"PointSize", "[", "0.02", "]"}], ",", "Black", ",", 
       RowBox[{"Point", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Pi", "/", "2"}], ",", "0"}], "}"}], "]"}], ",", "Black", 
       ",", " ", 
       RowBox[{"FontSize", "->", "8"}], ",", " ", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Pi", "\"\</2\>\""}], ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Pi", "/", "2"}], ",", " ", 
           RowBox[{"-", "0.1"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{"1", ",", " ", 
         RowBox[{"{", 
          RowBox[{"1", ",", " ", 
           RowBox[{"-", "0.1"}]}], "}"}]}], "]"}], ",", " ", 
       RowBox[{"Directive", "[", "lineStyle", "]"}], ",", " ", "line1", ",", 
       " ", "line2", ",", " ", "line3", ",", " ", "line4", ",", " ", "line5", 
       ",", " ", "line6", " ", ",", "Black", ",", 
       RowBox[{"FontSize", "->", "12"}], ",", " ", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"x", " ", 
          RowBox[{"Tanh", "[", "x", "]"}]}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"0.8", ",", " ", "1"}], "}"}]}], "]"}]}], "}"}]}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.8558346651854057`*^9, 3.855834684102956*^9}, {
  3.8558349796904707`*^9, 3.8558349804302387`*^9}, {3.855835316088917*^9, 
  3.855835316770506*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"b8fd7187-04aa-4132-b123-cffe1735acb9"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], Thickness[0.015], Opacity[1.], 
      LineBox[CompressedData["
1:eJwVjXlcjAkAhivnUloittqUY5UiKZNh1juEpViKVLOtpAZZS9QuO92Mcoyi
olJSiZIjG5UpNQeZbum+TTLR6DYzHTN937Z/PL/3n+f3PsaHTzkyNdTU1A5O
8v+e4i6l347nIun3OArLm42QcmNhGY+LvpPr0lwfsHG9ffFWpYSLo/BiRnWx
ka1usMNtbT6Ey/srtN0vQrFz/l7D8nw0X9kZR2WEIaBl6qFUVQFOOnfabvW4
hCtKSXCmexGCj/kGa2VzkKD1Sb31YhG2MP/10Bzn4PHijxdmPy6CSFDR5rnl
GqpsO8JPjBZB7vor26DuGuZyGiJX3+DBzIUvea6MwK6Irj2uHnxQGLqp+U+u
o8awzr09SgBtPd/Cy6ujEaJHq7yeLsDWfavWcH6LhoVu2oatrwQISKmyEl6K
BkfLb8EjiQCNWXtaS7qisV2lU35uvRCxDnITemIM8pv3UeZ3CCF62phQo3sL
KTG1mvamb0ARlhZ7rY2Hz6xa7kveW6T+sStvjnoy5p7XH9WsfYv+bTEFUwyS
kT3mSfHofgtPt30P59gkQ/5Flv2dlghELN/myJ/JYIl0HzMYIkgs8tr1W5PB
ZjOSVDIRhqd5Wt3NT0Ec0XmevrIUTd3ietnle+AND9qXxJTDviG0f5d3Olys
TreWmlSjQivEtlqRBZ0tMw1v5tfgnViif8whBz+9exrAMqqHk8Na+UBvPpTP
fI8Vcxuh2hYanVPLR4pLKr1/ewtOnZMVzzv9BneDxNaWGW04+2FhsJ1OCdzH
aLnNtA+40UxNcNxRgY3/1JlW1YgxK1tqULC+GlkuvJOG6h+x4nDtkUy3GrAP
U1nGO7uQNthD45fWIcysINrS/xNYqXOYM5Y1osewwlf2VoKkzpkXtouaYS2f
a/dA8zOyBtqN/M+04dEV99VM2hdMqc3L5JMduGBHa2642INfzB+4fOwRI7zU
KMqJK8UGJ/06wy0f0XsmZm749F5s+rs+bV5hFzaQtPD03X3gugYHb6BI8MKu
b1Z9UD+Yr/I2dsZ3I5Jv7pRTOgCrtrL6dsMvKBvnHnAIHkSlr0nRLU4PhNNH
A3m6QxguCTigkEkhTQ+cOaNgCEnW+5O9A3uRYTJDz2n/MCwMXHNu9vYhdlNT
RMD4MLgaBkUL/AcwXvw6KOHON2j3msdQQwfxzfy5nL9OhgpK5It7NkMwMJW+
47XIUPR1Uc2aiSG0TV1uWewnx80l1kHUnGF878jSEs5WYNsjwcQq72/ws164
Oy5LgfA7r6yazGQ4qcjT+WvHCGSxTdW1Yhnidyf/bNY/AgPLF7n0NDkYbE7/
50ujMIlZ1iZ3VSDSPFov0WgMDYnFG51nj0Du3fnQtHgMnM7PK1rLRjAUZsUv
PDiOJ7Rr04sCRvEjtZJqNk2J91L71kjaGArdQldfz1BieLEiSToyhm/u1Ewl
XYVDRjWK9/fHwRhdf5nercJj1iPb0x5KOPvQBq6GTEDjzIQoX1uFEldGddVC
AgkJubkirgrHm3jzvxYQkO7r3n/49ARSKaZiLScSldlWLV36BOgDQRlcZxKv
LGQnWg0JtKfX+TAZJHJSdg3WGBNY9EOIeqE7iTxqRYlgBYEIZcOSE8dJ7LCg
CJKsCLD4bGZZMImjrZT3TvYEHO3E0rBMEpymhayXLAKDGpTna5+QOBViufRp
IIFrBVf9O7JIGH/RK7wXQqDE3EaTkkMiQ9frdUQYgU3aEaskPBJxvep6XlEE
VtZt9LGtJ5G9ZGJwduakz7mxfqCRhHNiT7raEwLMbZ/VElpIVEUJ98izCCTn
Rt0Y/kCi2WbzmY4cArrxPdkpUhIudmkazwQEXjjAf3cfiZGIFZvT3hBwmHXT
dmyAxAfxfZ84EQGOP71ur3zyn7idGlI52be+lagaITHNb8F9v+rJfu9Xr4xx
Ej/bR8UdqyVw5P7mVfsnSOxk6AS6NRCYcjBWTpIk+s7edtzbTOA/dIscPw==

       "]]},
     Annotation[#, "Charting`Private`Tag$2336#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0.1, 0},
  DisplayFunction->Identity,
  Epilog->{
    PointSize[0.02], 
    GrayLevel[0], 
    PointBox[
     NCache[{Rational[1, 2] Pi, 0}, {1.5707963267948966`, 0}]], 
    GrayLevel[0], FontSize -> 8, 
    InsetBox[
     FormBox[
      RowBox[{"\[Pi]", " ", "\"/2\""}], TraditionalForm], 
     NCache[{Rational[1, 2] Pi, -0.1}, {1.5707963267948966`, -0.1}]], 
    InsetBox[
     FormBox["1", TraditionalForm], {1, -0.1}], 
    Directive[{
      Thickness[0.003], 
      RGBColor[1, 0, 0], 
      Dashing[{Small, Small}]}], 
    LineBox[{{1, 0}, {1, 2}}], 
    LineBox[{{1.6219, 0}, {1.6219, 2}}], 
    LineBox[{{0, 1.5}, {2, 1.5}}], 
    LineBox[{{0, 0.7615941559557649}, {2, 0.7615941559557649}}], 
    LineBox[
     NCache[{{Rational[1, 2] Pi, 0}, {Rational[1, 2] Pi, 2}}, {{
       1.5707963267948966`, 0}, {1.5707963267948966`, 2}}]], 
    LineBox[
     NCache[{{0, Rational[1, 2] Pi Tanh[Rational[1, 2] Pi]}, {
       2, Rational[1, 2] Pi Tanh[Rational[1, 2] Pi]}}, {{
       0, 1.4406595199775145`}, {2, 1.4406595199775145`}}]], 
    GrayLevel[0], FontSize -> 12, 
    InsetBox[
     FormBox[
      RowBox[{
        TagBox["x", HoldForm], " ", 
        RowBox[{"tanh", "(", 
          TagBox["x", HoldForm], ")"}]}], TraditionalForm], {0.8, 1}]},
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0.1, 2}, {-0.3, 2}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{{{1, 
      FormBox["1", TraditionalForm]}, {2, 
      FormBox["2", TraditionalForm]}}, Automatic}]], "Output",
 CellChangeTimes->{3.8576202720910273`*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"3c20fb8b-79e9-4045-8b7c-dbd141f726cc"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{"NumberForm", "[", 
  RowBox[{
   RowBox[{"1.19", " ", 
    RowBox[{"Tanh", "[", "1.19", "]"}]}], ",", " ", "24"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"NumberForm", "[", 
  RowBox[{
   RowBox[{"1.2", " ", 
    RowBox[{"Tanh", "[", "1.2", "]"}]}], ",", "24"}], "]"}]}], "Input",
 CellChangeTimes->{{3.8558353209360447`*^9, 
  3.855835332183926*^9}},ExpressionUUID->"8fc1925e-ef99-4721-bb3d-\
240d45effc08"],

Cell["x coth(x)", "Text",
 CellChangeTimes->{{3.855975351735626*^9, 
  3.855975353415772*^9}},ExpressionUUID->"cc8dd69c-6ea2-40b6-a175-\
1208d8db4056"],

Cell[BoxData[{
 RowBox[{"p52", ":=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"Style", "[", 
     RowBox[{
      RowBox[{"x", " ", 
       RowBox[{"Coth", "[", "x", "]"}]}], ",", "Black"}], "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"x", ",", " ", "0", ",", " ", "5"}], "}"}], ",", 
    RowBox[{"PlotLegends", "\[Rule]", 
     RowBox[{"x", " ", 
      RowBox[{"Coth", "[", "x", "]"}]}]}], ",", " ", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Automatic", ",", " ", 
       RowBox[{"{", 
        RowBox[{"0", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Gray", ",", " ", "Dashed", ",", " ", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"5", ",", "1"}], "}"}]}], "}"}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<1\>\"", ",", "Black"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "1.18"}], "}"}]}], "]"}]}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", "p52"}], "Input",
 CellChangeTimes->{{3.8559753563946047`*^9, 3.855975433617082*^9}, {
  3.855975473811953*^9, 3.8559755420260077`*^9}, {3.8576203446794987`*^9, 
  3.857620424211281*^9}, {3.857620465830578*^9, 3.857620500484641*^9}, {
  3.8576208569012547`*^9, 3.857620858444014*^9}, {3.85762838701993*^9, 
  3.8576284237856703`*^9}, {3.8577292195820208`*^9, 
  3.857729219981855*^9}},ExpressionUUID->"64907f09-b181-4986-9ee0-\
dfadb4a0afcb"],

Cell[TextData[{
 "x csch(x) and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["x", "2"], 
    RowBox[{"csch", "(", "x", ")"}]}], TraditionalForm]],ExpressionUUID->
  "688b89ce-a1e8-4202-8911-ace1c7719238"]
}], "Text",
 CellChangeTimes->{{3.8559753299438353`*^9, 
  3.855975344841488*^9}},ExpressionUUID->"d3fbdab2-cad9-4a96-b520-\
3c31131e5f10"],

Cell[BoxData[
 RowBox[{"p54", ":=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"Style", "[", 
     RowBox[{
      RowBox[{"x", " ", 
       RowBox[{"Csch", "[", "x", "]"}]}], ",", "Black"}], "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"x", ",", " ", "0", ",", " ", "5"}], "}"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Automatic", ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.1"}], ",", " ", "1.3"}], "}"}]}], "}"}]}], ",", "  ", 
    RowBox[{"PlotLegends", "\[Rule]", "\"\<Expressions\>\""}], ",", " ", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Gray", ",", " ", "Dashed", ",", " ", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"10", ",", "1"}], "}"}]}], "}"}], "]"}], ",", "Gray", ",", 
       " ", "Dotted", ",", " ", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1.2", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1.2", ",", "1.3"}], "}"}]}], "}"}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<1.2\>\"", ",", "Red"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.2", ",", 
           RowBox[{"-", "0.065"}]}], "}"}]}], "]"}]}], " ", "}"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.85762055116405*^9, 3.8576205567010403`*^9}, {
  3.8576207371359777`*^9, 3.857620739987236*^9}, {3.8576207735245733`*^9, 
  3.857620776252343*^9}, {3.857620868897319*^9, 3.857620872933353*^9}, {
  3.857628247809168*^9, 3.8576283026522017`*^9}, {3.857628335286386*^9, 
  3.85762837090098*^9}, {3.857729234656726*^9, 
  3.857729234902896*^9}},ExpressionUUID->"0d4caeae-5010-41cf-9449-\
b252028e8961"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", " ", 
      RowBox[{"Csch", "[", "x", "]"}]}], ",", " ", 
     RowBox[{
      SuperscriptBox["x", "2"], 
      RowBox[{"Csch", "[", "x", "]"}]}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"x", ",", " ", "0", ",", " ", "5"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.1"}], ",", " ", "1.3"}], "}"}]}], "}"}]}], ",", " ", 
   RowBox[{"PlotLegends", "\[Rule]", "\"\<Expressions\>\""}], ",", " ", 
   RowBox[{"Epilog", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Magenta", ",", " ", "Dashed", ",", " ", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"10", ",", "1"}], "}"}]}], "}"}], "]"}], ",", "Red", ",", 
      " ", "Dotted", ",", " ", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1.2", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.2", ",", "1.3"}], "}"}]}], "}"}], "]"}], ",", 
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<1.2\>\"", ",", "Red"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"1.2", ",", 
          RowBox[{"-", "0.065"}]}], "}"}]}], "]"}]}], " ", "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.855975567835576*^9, 3.855975831602202*^9}, {
  3.857628238256682*^9, 3.857628239633956*^9}, {3.857628448625049*^9, 
  3.857628449267145*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"41c55337-4b79-453e-b49e-0b33a1ab31d8"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwV03k41ekbx3FbJkvCd+qnyToZIlRT/RpaPs9YC2MmklIpho6QSilCo2hk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          "]]}, 
        Annotation[#, "Charting`Private`Tag$5837#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwt1nk01N0fB/AZWxLCtEmWepQ1S6lo8bkRkRZ7SMoWlURRtjaUJUTWQnYl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          "]]}, 
        Annotation[#, "Charting`Private`Tag$5837#2"]& ]}}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0, 0}, FrameTicks -> {{Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {0, 0}}, PlotRangeClipping -> True, ImagePadding -> 
     All, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Epilog -> {
       RGBColor[1, 0, 1], 
       Dashing[{Small, Small}], 
       LineBox[{{0, 1}, {10, 1}}], 
       RGBColor[1, 0, 0], 
       Dashing[{0, Small}], 
       LineBox[{{1.2, 0}, {1.2, 1.3}}], 
       InsetBox[
        FormBox[
         StyleBox["\"1.2\"", 
          RGBColor[1, 0, 0], StripOnInput -> False], TraditionalForm], {
        1.2, -0.065}]}, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{0., 4.999999897959183}, {-0.1, 1.3}}, PlotRangeClipping -> 
     True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {Automatic, Automatic}}, 
     Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{
       RowBox[{"x", " ", 
         RowBox[{"csch", "(", "x", ")"}]}], 
       RowBox[{
         SuperscriptBox["x", "2"], " ", 
         RowBox[{"csch", "(", "x", ")"}]}]}, "LineLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{
               TagBox[#, HoldForm], ",", 
               TagBox[#2, HoldForm]}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{3.857620339156557*^9, 3.857620795558929*^9, 
  3.857628234442046*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"55735364-655c-4ec6-93bf-fd1dd1b441f7"]
}, Open  ]],

Cell[TextData[{
 "4 sinh(x) < x + ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["x", "3"], "  ", "if", " ", "0"}], "\[LessEqual]", "x", 
    "\[LessEqual]", "1.2"}], TraditionalForm]],ExpressionUUID->
  "5a026174-da3f-420b-a044-1adfda65abb7"]
}], "Text",
 CellChangeTimes->{{3.8559762845459146`*^9, 
  3.855976308523625*^9}},ExpressionUUID->"ea3d6896-c54f-49a7-b436-\
0317586f544a"],

Cell[BoxData[{
 RowBox[{"Plot", "[", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"Sinh", "[", "x", "]"}], " ", "-", " ", "x", "-", " ", 
    SuperscriptBox["x", "3"]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"x", ",", " ", "0", ",", " ", "1.2"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"NumberForm", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Sinh", "[", "1.2", "]"}], "/", "1.2"}], ",", "24"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.85597632181183*^9, 3.855976339602419*^9}, {
   3.855976525853232*^9, 3.855976537163151*^9}, 3.8559766482069187`*^9, {
   3.85597722831192*^9, 3.855977252858794*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"54d18c6a-42bb-4717-a462-d0406cc8b82f"],

Cell["\[Rho](n) = 2 arccosh(n)/n ", "Text",
 CellChangeTimes->{{3.855988413660705*^9, 3.855988426644649*^9}, 
   3.85762079898011*^9},ExpressionUUID->"75c5da78-c8f0-4fc5-8ea8-\
c67d8642938e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rho", "[", "n_", "]"}], ":=", 
  RowBox[{"2", " ", 
   RowBox[{
    RowBox[{"ArcCosh", "[", "n", "]"}], "/", "n"}]}]}]], "Input",
 CellLabel->
  "In[471]:=",ExpressionUUID->"5c98c42e-b1e7-497e-a06f-799ef3080319"],

Cell[BoxData[{
 RowBox[{"p57", ":=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"Style", "[", 
     RowBox[{
      RowBox[{"rho", "[", "n", "]"}], ",", "Black"}], "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"n", ",", " ", "2", ",", " ", "100"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", "p57", "]"}]}], "Input",
 CellChangeTimes->{{3.855988432127537*^9, 3.85598843422071*^9}, {
  3.8559884721169558`*^9, 3.85598848980542*^9}, {3.857620598119598*^9, 
  3.857620606827712*^9}, {3.857620744070086*^9, 3.8576207529481287`*^9}, {
  3.857620879296997*^9, 3.85762090288415*^9}, {3.857628458733842*^9, 
  3.857628463459412*^9}, {3.857729245271696*^9, 
  3.8577292454942207`*^9}},ExpressionUUID->"fdd7c93b-f0a3-4461-8bd8-\
af66bf87fb0a"],

Cell[BoxData[{
 RowBox[{"1.", "+", 
  RowBox[{"1", "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["2", "2"], "-", "1"}], ")"}]}]}], "\[IndentingNewLine]", 
 SuperscriptBox[
  RowBox[{"ArcCosh", "[", "2.", "]"}], "2"]}], "Input",
 CellChangeTimes->{{3.855975322717691*^9, 3.855975323496046*^9}, {
  3.855988512428432*^9, 3.855988539181274*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"d5c9e304-7cf1-4c5e-bf6e-97bfc87a19ce"]
}, Open  ]],

Cell[CellGroupData[{

Cell["6. The hyperbolic secant", "Title",
 CellChangeTimes->{{3.855834860638617*^9, 3.855834864677668*^9}, {
  3.857729259269644*^9, 
  3.857729259453068*^9}},ExpressionUUID->"bbe7999d-3158-4446-af94-\
5dcad38f413d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"a", "[", "k_", "]"}], ":=", 
  RowBox[{"Pi", "*", 
   RowBox[{"(", 
    RowBox[{"k", "+", 
     RowBox[{"1", "/", "2"}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fA6", "[", "t_", "]"}], ":=", " ", 
  RowBox[{"t", "*", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Sech", "[", 
       RowBox[{
        RowBox[{"a", "[", "k", "]"}], " ", "t"}], "]"}], "^", "2"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", " ", "0", ",", " ", "20"}], "}"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fB6", "[", "t_", "]"}], ":=", " ", 
  RowBox[{"t", "*", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Csch", "[", 
       RowBox[{
        RowBox[{"a", "[", "k", "]"}], " ", "t"}], "]"}], "^", "2"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", " ", "0", ",", " ", "20"}], "}"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hA6", "[", "t_", "]"}], ":=", 
  RowBox[{"t", "*", 
   RowBox[{
    RowBox[{"fA6", "'"}], "[", "t", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hB6", "[", "t_", "]"}], ":=", 
  RowBox[{"t", "*", 
   RowBox[{
    RowBox[{"fB6", "'"}], "[", "t", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"p1", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"fA6", "[", "t", "]"}], ",", " ", 
      RowBox[{"fB6", "[", "t", "]"}], ",", 
      RowBox[{"hA6", "[", "t", "]"}], ",", " ", 
      RowBox[{"hB6", "[", "t", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "0.1", ",", " ", "4"}], "}"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.1", ",", " ", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "}"}]}], ",", " ", 
    RowBox[{"PlotLegends", "\[Rule]", 
     RowBox[{"Placed", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Subscript", "[", 
          RowBox[{"f", ",", "A"}], "]"}], ",", 
         RowBox[{"Subscript", "[", 
          RowBox[{"f", ",", "B"}], "]"}], ",", 
         RowBox[{"Subscript", "[", 
          RowBox[{"h", ",", "A"}], "]"}], ",", 
         RowBox[{"Subscript", "[", 
          RowBox[{"h", ",", "B"}], "]"}]}], "}"}], ",", " ", "Below"}], 
      "]"}]}], ",", "  ", 
    RowBox[{
    "PlotLabel", "->", "\"\<Comparison of the functions' behaviour\>\""}], 
    ",", " ", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Directive", "[", 
        RowBox[{"Dashed", ",", " ", 
         RowBox[{"Thickness", "[", "0.001", "]"}]}], "]"}], ",", " ", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", " ", 
            RowBox[{"1", "/", "Pi"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", " ", 
            RowBox[{"1", "/", "Pi"}]}], "}"}]}], "}"}], "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", " ", 
            RowBox[{"hA", "[", "1.", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", " ", 
            RowBox[{"hA", "[", "1.", "]"}]}], "}"}]}], "}"}], "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", " ", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", " ", 
            RowBox[{"-", "1"}]}], "}"}]}], "}"}], "]"}]}], "}"}]}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.853307873970417*^9, 3.853307895640496*^9}, {
  3.853308087202098*^9, 3.8533081906367702`*^9}, {3.853308272425483*^9, 
  3.853308303615987*^9}, {3.8533085472876387`*^9, 3.8533086110165043`*^9}, {
  3.853308680022647*^9, 3.853308716272602*^9}, {3.8533088155305076`*^9, 
  3.853308860622453*^9}, {3.853308903295847*^9, 3.8533089159978294`*^9}, {
  3.853308959007476*^9, 3.853308972879202*^9}, {3.8533091124048243`*^9, 
  3.8533091367077*^9}, {3.853309194538756*^9, 3.8533092315608735`*^9}, {
  3.8533148433682747`*^9, 3.8533148799550295`*^9}, {3.8533149101791368`*^9, 
  3.853315526443784*^9}, {3.8533156814768295`*^9, 3.8533157038182054`*^9}, {
  3.853315917631729*^9, 3.853315925111209*^9}, {3.8533172943725104`*^9, 
  3.8533172951653814`*^9}, {3.8533173601725607`*^9, 3.8533173627247534`*^9}, {
  3.8533174090334806`*^9, 3.8533174215252857`*^9}, {3.857729269354175*^9, 
  3.857729277469421*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"c2c299f1-3b50-4ee2-8b2c-ea3f1eb99b2d"],

Cell[BoxData[
 RowBox[{"p2", " ", "=", " ", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"2", "Pi", " ", 
        RowBox[{"fA6", "[", 
         RowBox[{"t", "/", "2"}], "]"}]}], "+", 
       RowBox[{"2", "Pi", " ", 
        RowBox[{"fA6", "[", 
         RowBox[{"1", "/", "t"}], "]"}]}], "-", "2"}], ",", " ", 
      RowBox[{
       RowBox[{"2", "Pi", " ", 
        RowBox[{"fB6", "[", 
         RowBox[{"2", "/", "t"}], "]"}]}], "+", 
       RowBox[{"2", "Pi", " ", 
        RowBox[{"fB6", "[", "t", "]"}]}], "+", "2"}], ","}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "0.1", ",", " ", "5"}], "}"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.1", ",", " ", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "6"}], "}"}]}], "}"}]}], ",", " ", 
    RowBox[{"PlotLegends", "\[Rule]", 
     RowBox[{"Placed", "[", 
      RowBox[{
       RowBox[{"{", " ", 
        RowBox[{
        "\"\<A(\[Eta]/2,1/\[Eta])\>\"", ",", " ", 
         "\"\<B(\[Eta]/2,1/\[Eta])\>\""}], "}"}], ",", "Below"}], "]"}]}], 
    ",", "  ", 
    RowBox[{"PlotLabel", "->", "\"\<The optimal bounds for density 2\>\""}]}],
    "]"}]}]], "Input",
 CellChangeTimes->{{3.853315954420766*^9, 3.8533161082946434`*^9}, {
  3.853316158008939*^9, 3.853316180092209*^9}, {3.853316234339034*^9, 
  3.853316300839576*^9}, {3.85331633315912*^9, 3.8533164835594783`*^9}, {
  3.853316522631385*^9, 3.853316568781212*^9}, {3.8533165998599067`*^9, 
  3.8533166727208185`*^9}, {3.8533167262583632`*^9, 3.853316756817176*^9}, {
  3.853316872252142*^9, 3.8533169230480485`*^9}, {3.853317110132578*^9, 
  3.8533171605414267`*^9}, {3.8533171913701425`*^9, 3.8533172741610603`*^9}, {
  3.853317432367841*^9, 3.85331743952133*^9}, {3.8533174770440865`*^9, 
  3.8533174842532153`*^9}, {3.8533176095877123`*^9, 3.8533176399742537`*^9}, {
  3.857729280575963*^9, 3.857729284295285*^9}, {3.8580460043079433`*^9, 
  3.858046012394102*^9}},ExpressionUUID->"a8f3e3d1-bd00-481b-93d9-\
943f97fc83e4"],

Cell[BoxData[
 RowBox[{"p3", " ", "=", " ", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"5", "Pi", " ", 
        RowBox[{"fA6", "[", 
         RowBox[{"t", "/", "5"}], "]"}]}], "+", 
       RowBox[{"5", "Pi", " ", 
        RowBox[{"fA6", "[", 
         RowBox[{"1", "/", "t"}], "]"}]}], "-", "5"}], ",", " ", 
      RowBox[{
       RowBox[{"5", "Pi", " ", 
        RowBox[{"fB6", "[", 
         RowBox[{"5", "/", "t"}], "]"}]}], "+", 
       RowBox[{"5", "Pi", " ", 
        RowBox[{"fB6", "[", "t", "]"}]}], "+", "5"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "0.2", ",", " ", "5"}], "}"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.1", ",", " ", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "6"}], "}"}]}], "}"}]}], ",", " ", 
    RowBox[{"PlotLegends", "\[Rule]", 
     RowBox[{"Placed", "[", 
      RowBox[{
       RowBox[{"{", " ", 
        RowBox[{
        "\"\<A(\[Eta]/5,1/\[Eta])\>\"", ",", " ", 
         "\"\<B(\[Eta]/5,1/\[Eta])\>\""}], "}"}], ",", "Below"}], "]"}]}], 
    ",", "  ", 
    RowBox[{
    "PlotLabel", "->", 
     "\"\<The optimal bounds for density 5\[AliasDelimiter]\>\""}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.853317496476863*^9, 3.8533175491418676`*^9}, {
  3.8533176575390472`*^9, 3.853317676894249*^9}, {3.85331778140254*^9, 
  3.8533177856404734`*^9}, {3.853317823051794*^9, 3.8533178250715156`*^9}, {
  3.8577292858641043`*^9, 3.857729296381817*^9}, {3.858046014385817*^9, 
  3.858046018243122*^9}},ExpressionUUID->"aee059c9-ab5d-47e1-85b2-\
2e2a6bc58f11"],

Cell[BoxData[
 RowBox[{"p4", " ", "=", " ", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"Pi", " ", 
        RowBox[{"fA6", "[", 
         RowBox[{"t", "/", "2"}], "]"}]}], "+", 
       RowBox[{"Pi", " ", 
        RowBox[{"fA6", "[", 
         RowBox[{"1", "/", "t"}], "]"}]}], "-", "1"}], ",", 
      RowBox[{
       RowBox[{"Pi", " ", 
        RowBox[{"fA6", "[", 
         RowBox[{"t", "/", "5"}], "]"}]}], "+", 
       RowBox[{"1", "Pi", " ", 
        RowBox[{"fA6", "[", 
         RowBox[{"1", "/", "t"}], "]"}]}], "-", "1"}], ",", 
      RowBox[{
       RowBox[{"1", "Pi", " ", 
        RowBox[{"fA6", "[", 
         RowBox[{"t", "/", "8"}], "]"}]}], "+", 
       RowBox[{"1", "Pi", " ", 
        RowBox[{"fA6", "[", 
         RowBox[{"1", "/", "t"}], "]"}]}], "-", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "0.2", ",", " ", "5"}], "}"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.1", ",", " ", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "2"}], "}"}]}], "}"}]}], ",", " ", 
    RowBox[{"PlotLegends", "\[Rule]", 
     RowBox[{"Placed", "[", 
      RowBox[{
       RowBox[{"LineLegend", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\"\<A(\[Eta]/2,1/\[Eta])\>\"", "/", "2"}], ",", 
           RowBox[{"\"\<A(\[Eta]/5,1/\[Eta])\>\"", "/", "5"}], ",", " ", 
           RowBox[{"\"\<A(\[Eta]/8,1/\[Eta])/8\>\"", "/", "8"}]}], "}"}], ",",
          " ", 
         RowBox[{"LegendLayout", "->", 
          RowBox[{"{", 
           RowBox[{"\"\<Row\>\"", ",", "1"}], "}"}]}]}], "]"}], ",", " ", 
       "Below"}], "]"}]}], ",", 
    RowBox[{
    "PlotLabel", "->", 
     "\"\<The optimal lower bounds for densities 2, 5, \
8\[AliasDelimiter]\>\""}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.853317705269354*^9, 3.853317773230144*^9}, {
  3.853317813593127*^9, 3.8533180283394394`*^9}, {3.853318121088086*^9, 
  3.8533181274286337`*^9}, {3.8533182031887445`*^9, 3.8533182300716763`*^9}, {
  3.853318276995063*^9, 3.853318278241482*^9}, {3.853318358703191*^9, 
  3.8533184006410184`*^9}, {3.8533184737782*^9, 3.853318502778353*^9}, {
  3.85331855393964*^9, 3.8533186166359434`*^9}, {3.853318723834321*^9, 
  3.853318768408699*^9}, {3.8533188569359884`*^9, 3.853318974373342*^9}, {
  3.853319010514451*^9, 3.8533190310726147`*^9}, {3.8533190886486444`*^9, 
  3.853319104206745*^9}, {3.857729290792045*^9, 3.8577293003679333`*^9}, {
  3.858046020259736*^9, 
  3.858046026321669*^9}},ExpressionUUID->"0125c4a3-7d28-4a18-b133-\
ac182b9416f5"],

Cell[BoxData[
 RowBox[{"p5", " ", "=", " ", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"Pi", " ", 
        RowBox[{"fB6", "[", 
         RowBox[{"2", "/", "t"}], "]"}]}], "+", 
       RowBox[{"Pi", " ", 
        RowBox[{"fB6", "[", "t", "]"}]}], "+", "1"}], ",", 
      RowBox[{
       RowBox[{"Pi", " ", 
        RowBox[{"fB6", "[", "t", "]"}]}], "+", 
       RowBox[{"1", "Pi", " ", 
        RowBox[{"fB6", "[", 
         RowBox[{"5", "/", "t"}], "]"}]}], "+", "1"}], ",", 
      RowBox[{
       RowBox[{"1", "Pi", " ", 
        RowBox[{"fB6", "[", "t", "]"}]}], "+", 
       RowBox[{"1", "Pi", " ", 
        RowBox[{"fB6", "[", 
         RowBox[{"8", "/", "t"}], "]"}]}], "+", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "0.2", ",", " ", "5"}], "}"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.1", ",", " ", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "4"}], "}"}]}], "}"}]}], ",", " ", 
    RowBox[{"PlotLegends", "\[Rule]", 
     RowBox[{"Placed", "[", 
      RowBox[{
       RowBox[{"LineLegend", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\"\<B(\[Eta]/2,1/\[Eta])\>\"", "/", "2"}], ",", 
           RowBox[{"\"\<B(\[Eta]/5,1/\[Eta])\>\"", "/", "5"}], ",", " ", 
           RowBox[{"\"\<B(\[Eta]/8,1/\[Eta])/8\>\"", "/", "8"}]}], "}"}], ",",
          " ", 
         RowBox[{"LegendLayout", "->", 
          RowBox[{"{", 
           RowBox[{"\"\<Row\>\"", ",", "1"}], "}"}]}]}], "]"}], ",", " ", 
       "Below"}], "]"}]}], ",", 
    RowBox[{
    "PlotLabel", "->", 
     "\"\<The optimal upper bounds for densities 2, 5, \
8\[AliasDelimiter]\>\""}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.853317938136266*^9, 3.8533179445178614`*^9}, {
   3.8533191227877755`*^9, 3.853319169606148*^9}, {3.8533192002444315`*^9, 
   3.8533192415892725`*^9}, 3.855834942004239*^9, {3.857729291440701*^9, 
   3.857729304223222*^9}, {3.858046028148226*^9, 
   3.85804603497011*^9}},ExpressionUUID->"7f48652b-cb93-4cf5-9e24-\
11b8d356a11b"],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Lower", "Chapter"],
 " bound"
}], "Chapter",
 CellChangeTimes->{{3.855835033382976*^9, 3.855835035766862*^9}, {
  3.8558350840950203`*^9, 
  3.85583508540687*^9}},ExpressionUUID->"bd0d311a-14ce-4699-a014-\
ea8d0039ea4f"],

Cell[CellGroupData[{

Cell[TextData[{
 "Monotonicity of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["$h", "A"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "b98fd95f-17aa-4d85-bf24-4662a91a4f24"],
 "$"
}], "Section",
 CellChangeTimes->{{3.855835072799027*^9, 3.855835075439035*^9}, {
   3.855835118703191*^9, 3.855835123190989*^9}, 3.856492860959883*^9, {
   3.857725230334234*^9, 
   3.857725235198258*^9}},ExpressionUUID->"b7e2153c-d2b8-4bca-a695-\
e8dcac9d6507"],

Cell[BoxData[{
 RowBox[{"NumberForm", "[", 
  RowBox[{
   RowBox[{"1.6218", " ", 
    RowBox[{"Tanh", "[", "1.6218", "]"}]}], ",", "24"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"NumberForm", "[", 
  RowBox[{
   RowBox[{"1.6219", " ", 
    RowBox[{"Tanh", "[", "1.6219", "]"}]}], ",", "24"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"NumberForm", "[", 
  RowBox[{
   RowBox[{"1", "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["1.2", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Sech", "[", "1.19", "]"}], "2"]}]}], ",", "24"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"NumberForm", "[", 
  RowBox[{
   RowBox[{"3.2438", "/", "Pi"}], ",", "24"}], "]"}]}], "Input",
 CellChangeTimes->{{3.855835132825845*^9, 3.855835235631041*^9}, {
  3.8558353387359543`*^9, 3.855835363592018*^9}},
 CellLabel->"",ExpressionUUID->"fab33552-e7e8-469e-8ad6-f7df5dd928d6"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Strict convexity close to 1", "Section",
 CellChangeTimes->{{3.85583527122313*^9, 
  3.855835276023293*^9}},ExpressionUUID->"2a5713ba-fcf1-42b8-9568-\
cf4e794d6578"],

Cell[BoxData[{
 RowBox[{"NumberForm", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Pi", "/", "2"}], " ", 
    RowBox[{"Tanh", "[", 
     RowBox[{"Pi", "/", "2."}], "]"}]}], ",", "24"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"NumberForm", "[", 
  RowBox[{
   RowBox[{"1.04", " ", 
    RowBox[{"Pi", "/", "2"}], " ", 
    RowBox[{"Tanh", "[", 
     RowBox[{"1.04", " ", 
      RowBox[{"Pi", "/", "2"}]}], "]"}]}], ",", "24"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"NumberForm", "[", " ", 
  RowBox[{
   RowBox[{"3.", 
    RowBox[{"Pi", "/", "2"}], " ", 
    RowBox[{"Tanh", "[", 
     RowBox[{"3", 
      RowBox[{"Pi", "/", "2"}]}], "]"}]}], ",", " ", "24"}], "]"}]}], "Input",\

 CellChangeTimes->{{3.8558352806326647`*^9, 3.8558353031250553`*^9}, {
  3.855835367227481*^9, 3.855835383976042*^9}, {3.8558354276569157`*^9, 
  3.855835473331359*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"dbb27b29-5d03-42cd-b1cc-664b93d7c5c0"],

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], 
      SuperscriptBox["x", "2"]}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"5", "x"}], "-", "2"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"x", ",", " ", "1", ",", " ", "20"}], "}"}], ",", " ", 
   RowBox[{"PlotLegends", "\[Rule]", "\"\<Expressions\>\""}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.855835502396213*^9, 3.855835559888431*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"0c268dd2-e690-4ab2-8f17-19927fc1d333"],

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "12."}], " ", "27", " ", 
    RowBox[{"Exp", "[", 
     RowBox[{"-", "3"}], "]"}]}], ",", " ", "24"}], "]"}]], "Input",
 CellChangeTimes->{{3.8558355907886066`*^9, 3.855835615058545*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"e65cd510-9695-443c-8ae7-18680a08d168"],

Cell[BoxData[{
 RowBox[{"NumberForm", "[", 
  RowBox[{
   RowBox[{"Csch", "[", 
    RowBox[{"1.04", "Pi"}], "]"}], ",", "24"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"NumberForm", "[", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"Sech", "[", 
     RowBox[{"1.04", " ", 
      RowBox[{"Pi", "/", "2"}]}], "]"}], "2"], ",", "24"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"NumberForm", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox["1.52", "2"]}], "+", 
     RowBox[{"5", " ", "1.52"}], "-", "2"}], ")"}], ",", "24"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"NumberForm", "[", 
  RowBox[{
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "1.04"}], " ", "Pi"}], "]"}], ",", " ", "24"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"NumberForm", "[", 
  RowBox[{
   RowBox[{"Sinh", "[", 
    RowBox[{"0.52", " ", "Pi"}], "]"}], ",", "24"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"NumberForm", "[", 
  RowBox[{
   RowBox[{"1.44", " ", "0.14", " ", "0.9792"}], ",", "24"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"NumberForm", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"3", " ", "0.07"}], " ", "-", " ", 
    RowBox[{"16.14", " ", 
     RowBox[{"0.04", "/", "2.46"}]}], "+", "0.19"}], ",", "24"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.855835642240285*^9, 3.855835910008889*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"6d8ee1e2-378d-4612-9375-ef0da01645ef"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Upper bound", "Chapter",
 CellChangeTimes->{{3.855836103944463*^9, 
  3.855836106200321*^9}},ExpressionUUID->"8b03c61f-398f-4c3b-8673-\
d3661200d063"],

Cell[BoxData[{
 RowBox[{"NumberForm", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1.5", "-", "0.825"}], ")"}], "2"]}], " ", "-", "1.7225"}], 
   ",", "24"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"q1", "[", "x_", "]"}], ":=", 
  RowBox[{"1", "-", 
   RowBox[{"2", 
    SuperscriptBox["x", "2"]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"q2", "[", "x_", "]"}], ":=", 
  RowBox[{
   SuperscriptBox["x", "2"], "-", "x"}]}], "\[IndentingNewLine]", 
 RowBox[{"NumberForm", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"q1", "[", 
     RowBox[{"1", "/", 
      RowBox[{"Sqrt", "[", "2", "]"}]}], "]"}], "+", 
    RowBox[{"6", " ", 
     RowBox[{"q2", "[", "1", "]"}]}]}], ",", "24"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"NumberForm", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"q1", "[", "1.01", "]"}], "+", 
    RowBox[{"6", " ", 
     RowBox[{"q2", "[", 
      RowBox[{"0.7", " ", 
       RowBox[{"Coth", "[", "0.7", "]"}]}], "]"}]}]}], ",", "24"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"NumberForm", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"q1", "[", "1.3", "]"}], "+", 
    RowBox[{"6", " ", 
     RowBox[{"q2", "[", 
      RowBox[{"Coth", "[", "1", "]"}], "]"}]}]}], ",", "24"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"NumberForm", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"q1", "[", "1.6", "]"}], "+", 
    RowBox[{"6", " ", 
     RowBox[{"q2", "[", 
      RowBox[{"1.29", 
       RowBox[{"Coth", "[", "1.29", "]"}]}], "]"}]}]}], ",", "24"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.8558361234611673`*^9, 3.8558361546409197`*^9}, {
  3.855837358357232*^9, 3.855837533202777*^9}, {3.855837586269979*^9, 
  3.855837619363305*^9}, {3.855885829418849*^9, 3.855885847945547*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"caaef1c0-d096-4c58-afa1-e2a4a4fdddfa"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["7. Cut-off exponentials", "Title",
 CellChangeTimes->{{3.857629337939824*^9, 3.857629344371647*^9}, {
  3.857729337749613*^9, 
  3.857729338911591*^9}},ExpressionUUID->"7ef863d1-a72a-4e75-a72b-\
8af326dc4411"],

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Piecewise", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"t", "\[LessEqual]", "0"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{"2", "/", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"Exp", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], "/", "2"}], "]"}]}], ")"}]}], "]"}], 
           RowBox[{"Exp", "[", 
            RowBox[{"-", "t"}], "]"}]}], ",", 
          RowBox[{"0", "<", "t", "\[LessEqual]", " ", 
           RowBox[{"1", "/", "2"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"t", ">", 
           RowBox[{"1", "/", "2"}]}]}], "}"}]}], "}"}], "]"}], ",", 
     RowBox[{"Piecewise", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"t", "\[LessEqual]", "0"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{"2", "/", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"Exp", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], "/", "3"}], "]"}]}], ")"}]}], "]"}], 
           RowBox[{"Exp", "[", 
            RowBox[{"-", "t"}], "]"}]}], ",", 
          RowBox[{"0", "<", "t", "\[LessEqual]", " ", 
           RowBox[{"1", "/", "3"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"t", ">", 
           RowBox[{"1", "/", "3"}]}]}], "}"}]}], "}"}], "]"}], ",", 
     RowBox[{"Piecewise", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"t", "\[LessEqual]", "0"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{"2", "/", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"Exp", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], "/", "5"}], "]"}]}], ")"}]}], "]"}], 
           RowBox[{"Exp", "[", 
            RowBox[{"-", "t"}], "]"}]}], ",", 
          RowBox[{"0", "<", "t", "\[LessEqual]", " ", 
           RowBox[{"1", "/", "5"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"t", ">", 
           RowBox[{"1", "/", "5"}]}]}], "}"}]}], "}"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", 
     RowBox[{"-", ".1"}], ",", "01.1"}], "}"}], ",", 
   RowBox[{"Exclusions", "\[Rule]", "None"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Black", ",", 
      RowBox[{"{", 
       RowBox[{"Black", ",", " ", "Dashed"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"Black", ",", " ", "Dotted"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"Axes", "\[Rule]", "True"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}]}], ",", " ", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<b=2\>\"", ",", " ", "\"\<b=3\>\"", ",", "\"\<b=5\>\""}], 
     "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.85762940449013*^9, 3.857629526812711*^9}, {
  3.857629646991191*^9, 3.857629647499054*^9}, {3.857629686299437*^9, 
  3.85762994543985*^9}, {3.8576301639798107`*^9, 3.857630164880003*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"cbf5b674-c89a-46db-824b-1952dd15161d"],

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Piecewise", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"t", "\[LessEqual]", "0"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{"2", "/", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"Exp", "[", 
                RowBox[{
                 RowBox[{"-", "4"}], "/", "2"}], "]"}]}], ")"}]}], "]"}], 
           RowBox[{"Exp", "[", 
            RowBox[{"-", "t"}], "]"}]}], ",", 
          RowBox[{"0", "<", "t", "\[LessEqual]", " ", 
           RowBox[{"2", "/", "2"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"t", ">", 
           RowBox[{"2", "/", "2"}]}]}], "}"}]}], "}"}], "]"}], ",", 
     RowBox[{"Piecewise", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"t", "\[LessEqual]", "0"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{"2", "/", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"Exp", "[", 
                RowBox[{
                 RowBox[{"-", "4"}], "/", "3"}], "]"}]}], ")"}]}], "]"}], 
           RowBox[{"Exp", "[", 
            RowBox[{"-", "t"}], "]"}]}], ",", 
          RowBox[{"0", "<", "t", "\[LessEqual]", " ", 
           RowBox[{"2", "/", "3"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"t", ">", 
           RowBox[{"2", "/", "3"}]}]}], "}"}]}], "}"}], "]"}], ",", 
     RowBox[{"Piecewise", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"t", "\[LessEqual]", "0"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{"2", "/", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"Exp", "[", 
                RowBox[{
                 RowBox[{"-", "4"}], "/", "5"}], "]"}]}], ")"}]}], "]"}], 
           RowBox[{"Exp", "[", 
            RowBox[{"-", "t"}], "]"}]}], ",", 
          RowBox[{"0", "<", "t", "\[LessEqual]", " ", 
           RowBox[{"2", "/", "5"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"t", ">", 
           RowBox[{"2", "/", "5"}]}]}], "}"}]}], "}"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", 
     RowBox[{"-", ".1"}], ",", "1.1"}], "}"}], ",", 
   RowBox[{"Exclusions", "\[Rule]", "None"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Black", ",", 
      RowBox[{"{", 
       RowBox[{"Black", ",", " ", "Dashed"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"Black", ",", " ", "Dotted"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"Axes", "\[Rule]", "True"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}]}], ",", " ", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<b=2\>\"", ",", " ", "\"\<b=3\>\"", ",", "\"\<b=5\>\""}], 
     "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.857630122704318*^9, 3.8576301594465322`*^9}},
 CellLabel->
  "In[126]:=",ExpressionUUID->"75cf66ad-595a-46d1-b0f7-677a23e3d125"],

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{
   RowBox[{"ArcCosh", "[", 
    RowBox[{"0.5", "+", 
     RowBox[{
      RowBox[{"Sqrt", "[", "5", "]"}], "/", "2"}]}], "]"}], ",", "24"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.857630180826606*^9, 3.857630216565824*^9}},
 CellLabel->
  "In[128]:=",ExpressionUUID->"b9d84007-d4a4-4c7a-b314-b62273be7eca"],

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", ",", 
     RowBox[{"3.5", "/", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{"4", "/", "3.7"}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "4", ",", " ", "20"}], "}"}], ",", " ", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", " ", 
      RowBox[{"{", 
       RowBox[{"0", ",", "20"}], "}"}]}], "}"}]}], ",", " ", 
   RowBox[{"PlotLegends", "\[Rule]", "\"\<Expressions\>\""}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8576302592345133`*^9, 3.8576302902241497`*^9}, {
  3.8576303236622667`*^9, 3.857630393448802*^9}},
 CellLabel->
  "In[134]:=",ExpressionUUID->"43faef88-1a99-488c-88c7-c4024d3955ed"]
}, Open  ]],

Cell[CellGroupData[{

Cell["8. The one-sided exponential", "Title",
 CellChangeTimes->{{3.855884278767329*^9, 3.855884291518797*^9}, {
  3.857729340429819*^9, 
  3.8577293425978527`*^9}},ExpressionUUID->"252d9586-8b1e-4134-8119-\
142b8620d569"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"A8", "[", 
   RowBox[{"\[Eta]_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"2", " ", "\[Eta]", " ", 
   RowBox[{"Tanh", "[", 
    RowBox[{"\[Eta]", "/", "2"}], "]"}], " ", 
   RowBox[{"Csch", "[", 
    RowBox[{"\[Eta]", "/", "n"}], "]"}], 
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "\[Eta]"}], "/", "n"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B8", "[", 
   RowBox[{"\[Eta]_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"2", " ", "\[Eta]", " ", 
   RowBox[{"Coth", "[", 
    RowBox[{"\[Eta]", "/", "2"}], "]"}], " ", 
   RowBox[{"Csch", "[", 
    RowBox[{"\[Eta]", "/", "n"}], "]"}], 
   RowBox[{"Exp", "[", 
    RowBox[{"\[Eta]", "/", "n"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "@", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"A8", "[", 
       RowBox[{"\[Eta]", ",", "n"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "7"}], "}"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Eta]", ",", "0.2", ",", "36"}], "}"}], ",", 
   RowBox[{"PlotRange", "->", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", " ", 
      RowBox[{"{", 
       RowBox[{"0", ",", "10"}], "}"}]}], "}"}]}], ",", " ", 
   RowBox[{"PlotLabel", "\[Rule]", "\"\<The lower bounds\>\""}], ",", 
   RowBox[{"PlotLegends", "->", "Automatic"}], ",", 
   RowBox[{"PlotLegends", "->", 
    RowBox[{"LineLegend", "[", 
     RowBox[{"Automatic", ",", 
      RowBox[{"LegendFunction", "->", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Framed", "[", 
          RowBox[{"#1", ",", 
           RowBox[{"FrameMargins", "->", "0"}]}], "]"}], "&"}], ")"}]}]}], 
     "]"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "@", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"B8", "[", 
       RowBox[{"\[Eta]", ",", "n"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "7"}], "}"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Eta]", ",", "0.2", ",", "20"}], "}"}], ",", 
   RowBox[{"PlotRange", "->", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", " ", 
      RowBox[{"{", 
       RowBox[{"0", ",", "100"}], "}"}]}], "}"}]}], ",", " ", 
   RowBox[{"PlotLabel", "\[Rule]", "\"\<The upper bounds\>\""}], ",", 
   RowBox[{"PlotLegends", "->", "Automatic"}], ",", 
   RowBox[{"PlotLegends", "->", 
    RowBox[{"LineLegend", "[", 
     RowBox[{"Automatic", ",", 
      RowBox[{"LegendFunction", "->", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Framed", "[", 
          RowBox[{"#1", ",", 
           RowBox[{"FrameMargins", "->", "0"}]}], "]"}], "&"}], ")"}]}]}], 
     "]"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "@", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"B8", "[", 
        RowBox[{"\[Eta]", ",", "n"}], "]"}], "/", 
       RowBox[{"A8", "[", 
        RowBox[{"\[Eta]", ",", "n"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "7"}], "}"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Eta]", ",", "0.2", ",", "20"}], "}"}], ",", 
   RowBox[{"PlotRange", "->", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", " ", 
      RowBox[{"{", 
       RowBox[{"0", ",", "100"}], "}"}]}], "}"}]}], ",", " ", 
   RowBox[{"PlotLabel", "\[Rule]", "\"\<The condition numbers\>\""}], ",", 
   RowBox[{"PlotLegends", "->", "Automatic"}], ",", 
   RowBox[{"PlotLegends", "->", 
    RowBox[{"LineLegend", "[", 
     RowBox[{"Automatic", ",", 
      RowBox[{"LegendFunction", "->", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Framed", "[", 
          RowBox[{"#1", ",", 
           RowBox[{"FrameMargins", "->", "0"}]}], "]"}], "&"}], ")"}]}]}], 
     "]"}]}]}], "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.85588430854697*^9, 3.855884404840472*^9}, {
  3.855884580432165*^9, 3.855884766359827*^9}, {3.8558848084417562`*^9, 
  3.8558849764057503`*^9}, {3.855886079153013*^9, 3.8558860907141438`*^9}, {
  3.857729344470752*^9, 3.857729355758896*^9}, {3.858046044358141*^9, 
  3.858046056979347*^9}},ExpressionUUID->"0ed7286e-f8c8-4a53-adbf-\
001569beebe5"],

Cell[CellGroupData[{

Cell["The lower bound", "Chapter",
 CellChangeTimes->{{3.855885204476411*^9, 3.85588521434305*^9}, {
  3.855885272055889*^9, 3.855885275159793*^9}, {3.855885480424015*^9, 
  3.8558854885600758`*^9}, {3.855885761188327*^9, 
  3.855885781072188*^9}},ExpressionUUID->"dab6d7dd-8a85-4744-9208-\
c1731c931523"],

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{
   RowBox[{"1", " ", "+", " ", 
    RowBox[{"0.5", " ", 
     RowBox[{"Csch", "[", "0.5", "]"}]}], " ", "-", " ", "0.5", " ", "-", " ", 
    RowBox[{"0.5", " ", 
     RowBox[{"Coth", "[", "0.5", "]"}]}]}], ",", "24"}], "]"}]], "Input",
 CellChangeTimes->{{3.8558857824162617`*^9, 3.8558857824172373`*^9}, {
  3.855885816008726*^9, 
  3.855885819256648*^9}},ExpressionUUID->"317f0914-a90b-447c-b50a-\
ee59b9f5d929"]
}, Open  ]],

Cell[CellGroupData[{

Cell["The upper bound", "Chapter",
 CellChangeTimes->{{3.855885787720174*^9, 
  3.855885789847641*^9}},ExpressionUUID->"16e39a75-aa12-434b-b4e9-\
dcabd57d801b"],

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{
   RowBox[{"3", "-", 
    RowBox[{"2", 
     RowBox[{"Coth", "[", "2.", "]"}]}], " ", "-", " ", 
    RowBox[{"2", 
     RowBox[{"Csch", "[", "2", "]"}]}]}], ",", "24"}], "]"}]], "Input",
 CellChangeTimes->{{3.855885794357497*^9, 
  3.8558858137927113`*^9}},ExpressionUUID->"44b08aab-6872-4245-b296-\
e9ded5c27a6e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["9. The two-sided exponential", "Title",
 CellChangeTimes->{{3.8558858683842688`*^9, 3.855885873280492*^9}, {
  3.85772937368581*^9, 
  3.8577293746857347`*^9}},ExpressionUUID->"d0f1165e-63ad-457e-8a36-\
26acf3e6cc63"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"f", "[", "x_", "]"}], ":=", 
  RowBox[{"x", " ", 
   RowBox[{"Csch", "[", "x", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A9", "[", 
   RowBox[{"\[Eta]_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"n", " ", 
   RowBox[{"Tanh", "[", 
    RowBox[{"\[Eta]", "/", "2"}], "]"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"f", "[", 
      RowBox[{"\[Eta]", "/", "n"}], "]"}], "-", 
     RowBox[{"f", "[", "\[Eta]", "]"}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B9", "[", 
   RowBox[{"\[Eta]_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"n", " ", 
   RowBox[{"Coth", "[", 
    RowBox[{"\[Eta]", "/", "2"}], "]"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"\[Eta]", "/", "n"}], "]"}], 
      RowBox[{"Cosh", "[", 
       RowBox[{"\[Eta]", "/", "n"}], "]"}]}], "+", 
     RowBox[{"f", "[", "\[Eta]", "]"}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Kappa9", "[", 
   RowBox[{"\[Eta]_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"B9", "[", 
    RowBox[{"\[Eta]", ",", "n"}], "]"}], "/", 
   RowBox[{"A9", "[", 
    RowBox[{"\[Eta]", ",", "n"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "@", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"A9", "[", 
       RowBox[{"\[Eta]", ",", "n"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "7"}], "}"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Eta]", ",", "0.2", ",", "36"}], "}"}], ",", 
   RowBox[{"PlotRange", "->", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", " ", 
      RowBox[{"{", 
       RowBox[{"0", ",", "10"}], "}"}]}], "}"}]}], ",", " ", 
   RowBox[{"PlotLabel", "\[Rule]", "\"\<The lower bounds\>\""}], ",", 
   RowBox[{"PlotLegends", "->", "Automatic"}], ",", 
   RowBox[{"PlotLegends", "->", 
    RowBox[{"LineLegend", "[", 
     RowBox[{"Automatic", ",", 
      RowBox[{"LegendFunction", "->", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Framed", "[", 
          RowBox[{"#1", ",", 
           RowBox[{"FrameMargins", "->", "0"}]}], "]"}], "&"}], ")"}]}]}], 
     "]"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "@", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"B9", "[", 
       RowBox[{"\[Eta]", ",", "n"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "7"}], "}"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Eta]", ",", "0.2", ",", "20"}], "}"}], ",", 
   RowBox[{"PlotRange", "->", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", " ", 
      RowBox[{"{", 
       RowBox[{"0", ",", "100"}], "}"}]}], "}"}]}], ",", " ", 
   RowBox[{"PlotLabel", "\[Rule]", "\"\<The upper bounds\>\""}], ",", 
   RowBox[{"PlotLegends", "->", "Automatic"}], ",", 
   RowBox[{"PlotLegends", "->", 
    RowBox[{"LineLegend", "[", 
     RowBox[{"Automatic", ",", 
      RowBox[{"LegendFunction", "->", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Framed", "[", 
          RowBox[{"#1", ",", 
           RowBox[{"FrameMargins", "->", "0"}]}], "]"}], "&"}], ")"}]}]}], 
     "]"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "@", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Kappa9", "[", 
       RowBox[{"\[Eta]", ",", "n"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "7"}], "}"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Eta]", ",", "0.2", ",", "20"}], "}"}], ",", 
   RowBox[{"PlotRange", "->", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", " ", 
      RowBox[{"{", 
       RowBox[{"0", ",", "100"}], "}"}]}], "}"}]}], ",", " ", 
   RowBox[{"PlotLabel", "\[Rule]", "\"\<The condition numbers\>\""}], ",", 
   RowBox[{"PlotLegends", "->", "Automatic"}], ",", 
   RowBox[{"PlotLegends", "->", 
    RowBox[{"LineLegend", "[", 
     RowBox[{"Automatic", ",", 
      RowBox[{"LegendFunction", "->", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Framed", "[", 
          RowBox[{"#1", ",", 
           RowBox[{"FrameMargins", "->", "0"}]}], "]"}], "&"}], ")"}]}]}], 
     "]"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.8534342764963217`*^9, 3.853434354170856*^9}, {
   3.8534745295581694`*^9, 3.8534745360203447`*^9}, {3.8541206190499043`*^9, 
   3.8541206226394095`*^9}, {3.8541575581307497`*^9, 
   3.8541575672234125`*^9}, {3.854169187862343*^9, 3.8541692002472*^9}, {
   3.854169964750238*^9, 3.854170027732588*^9}, {3.8541705281298356`*^9, 
   3.854170529346697*^9}, {3.8541712494025145`*^9, 3.8541712748563185`*^9}, {
   3.854171626260716*^9, 3.854171661876525*^9}, {3.8541718689661055`*^9, 
   3.854171969047351*^9}, {3.8544375710629888`*^9, 3.854437578949998*^9}, {
   3.8544641347097197`*^9, 3.8544641481152515`*^9}, {3.855391859719824*^9, 
   3.8553918634754057`*^9}, 3.8558859009932537`*^9, {3.855885951763935*^9, 
   3.85588606075331*^9}, {3.855988461194784*^9, 3.855988461416811*^9}, {
   3.8577293777562838`*^9, 3.857729389991781*^9}, {3.85804593671774*^9, 
   3.858045992123691*^9}},ExpressionUUID->"18fe6d7e-bb25-4885-812a-\
9f1e1187662b"],

Cell[CellGroupData[{

Cell["The idea of the cut-off", "Chapter",
 CellChangeTimes->{{3.8558869245930023`*^9, 
  3.8558869292811813`*^9}},ExpressionUUID->"02f95cdd-fe99-43ea-8337-\
43eb8bbe5215"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"K", "=", "7"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"p1", " ", ":=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"Evaluate", "@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"A9", "[", 
         RowBox[{"t", ",", "n"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "1", ",", "K"}], "}"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "0.2", ",", "60"}], "}"}], ",", 
    RowBox[{"PlotLegends", "->", "Automatic"}], ",", 
    RowBox[{
    "PlotLabel", "\[Rule]", 
     "\"\<\!\(\*SubscriptBox[\(\[Eta]\), \(n\)]\)/2, \!\(\*SubscriptBox[\(\
\[Eta]\), \(n\)]\) and 2\!\(\*SubscriptBox[\(\[Eta]\), \(n\)]\) (compared \
with the function's value at \!\(\*SubscriptBox[\(\[Eta]\), \(n\)]\))\>\""}], 
    ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", " ", 
    RowBox[{"PlotLegends", "->", 
     RowBox[{"LineLegend", "[", 
      RowBox[{"Automatic", ",", 
       RowBox[{"LegendFunction", "->", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Framed", "[", 
           RowBox[{"#1", ",", 
            RowBox[{"FrameMargins", "->", "0"}]}], "]"}], "&"}], ")"}]}]}], 
      "]"}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"p2", " ", ":=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"Evaluate", "@", 
      RowBox[{"Table", "[", " ", 
       RowBox[{
        RowBox[{"A9", "[", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"ArcCosh", "[", "n", "]"}]}], ",", " ", "n"}], "]"}], ",", 
        
        RowBox[{"{", 
         RowBox[{"n", ",", "1", ",", "K"}], "}"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "0.2", ",", "60"}], "}"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"p3", " ", ":=", 
  RowBox[{"ListPlot", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"ArcCosh", "[", "n", "]"}]}], ",", " ", 
          RowBox[{"A9", "[", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"ArcCosh", "[", "n", "]"}]}], ",", "n"}], "]"}]}], "}"}],
         ",", 
        RowBox[{"Hue", "[", 
         RowBox[{
          RowBox[{"-", "n"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", " ", "Pi"}], ")"}], "/", "K"}]}], "]"}]}], "]"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "2", ",", "K", ",", "1"}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotStyle", "->", 
     RowBox[{"PointSize", "[", "Medium", "]"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"p4", ":=", 
  RowBox[{"ListPlot", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"ArcCosh", "[", "n", "]"}], ",", " ", 
          RowBox[{"A9", "[", 
           RowBox[{
            RowBox[{"ArcCosh", "[", "n", "]"}], ",", "n"}], "]"}]}], "}"}], 
        ",", 
        RowBox[{"Hue", "[", 
         RowBox[{
          RowBox[{"-", "n"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", " ", "Pi"}], ")"}], "/", "K"}]}], "]"}]}], "]"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "2", ",", "K", ",", "1"}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotStyle", "->", 
     RowBox[{"PointSize", "[", "Medium", "]"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"p5", ":=", 
  RowBox[{"ListPlot", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "+", "1"}], ")"}], "2", 
           RowBox[{"ArcCosh", "[", "n", "]"}]}], ",", " ", 
          RowBox[{"A9", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "+", "1"}], ")"}], "2", 
             RowBox[{"ArcCosh", "[", "n", "]"}]}], ",", "n"}], "]"}]}], "}"}],
         ",", 
        RowBox[{"Hue", "[", 
         RowBox[{
          RowBox[{"-", "n"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", " ", "Pi"}], ")"}], "/", "K"}]}], "]"}]}], "]"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "2", ",", "K", ",", "1"}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotStyle", "->", 
     RowBox[{"PointSize", "[", "Medium", "]"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{
  "p1", ",", " ", "p2", ",", " ", "p3", ",", "p4", ",", "p5", ",", " ", 
   RowBox[{"ImageSize", "\[Rule]", " ", "Large"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", "K", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.855886935442296*^9, 3.8558869966290417`*^9}, {
   3.85588711574236*^9, 3.855887183790547*^9}, {3.855887521385846*^9, 
   3.855887521589273*^9}, {3.857632803883358*^9, 3.857632816951291*^9}, 
   3.857697987030801*^9, {3.857725283384474*^9, 3.857725367960685*^9}, {
   3.857725434035274*^9, 3.857725514549089*^9}, {3.857729405196557*^9, 
   3.857729409679731*^9}, {3.858045828113901*^9, 3.858045855843025*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"82a8f3c8-919b-4f9c-81dd-3c52a2d203ac"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{{{}, {}, 
        TagBox[{
          Directive[
           Opacity[1.], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6]], 
          LineBox[CompressedData["
1:eJxFz30sFHAYB/BjWEZ1MaQNk7nIOE4X6rhz18mRhpZrJ87LXWzJ20xcdVKq
jbhakoy1SynOKatw4tydy+Tm7eLSZHci5lpcdMu87Kqtnt+zfffd55/v9rin
5cRzzTEYTMyf/G26Q6am8eF7MubfTbRwCI9WVWAOJbWqLnoErCD6Ng7yx8Gz
KbjEPn8N2K1zr6q1WgseaedP0vyWwJ4v2lm7N43gS4LFl80+lpT/vjaTw3MS
7wKfF4c945jswfp6+2nmTmdwMfPrD4PSBZwjpHqrc93BP78EfiateYDNyhuv
8qJw4CLGBoM+4QW+mD1qMUfwATO0dMXdG75g2us49TlLf3CTiEzKJgSAQ/HC
4J4iArjvzKkOO0kg2OKNslU9dwjMb2gmfjpwGNzTFRPESAgC41O4KlNDMLhS
PKyTakPAbb7G7EWbo2j/yB1BQhwJ7FKs98KXhoLdk+/TsKIwMGv0lSFomQwW
SSIr5ispYGVcXkZsQDhYTaKWycaRw+X5SdwMKlhlM1MitqaBO1eakg8KkWtx
znwR8Rj4nse7hVENskEyZuN9gQ7OdHTkeWIjwFTbt08SniPvOb0Dezv0OHgj
XaDkaJHptoXE/MJI9B+vZmX/PgbYisTWf+xG7q+5JZTHRoHrOpeEJ9eQP+SJ
krEV0WCzEoezGrcT4Kh4yWOyHNko7Xk6w4wBy6a2/Pgs5PJVUpdrErIrrneI
nYYcUdm7MpuFXJsoDVkoRSat9w0vi5Ct7DBMQRvymA9Fh29H5rJlq7kdyFUD
Mqc1GbKuWp76axK5pc3s24Mp5ILB8ILgaWTrLfnNYh0yIV0h2tQjb102J9Z/
Rx6ooUpJBuTEIcXYFSMybt6c5bqObNimzkk3kLudrmext5HLAvqNJhPyb0s/
HyQ=
           "]]}, Annotation[#, "Charting`Private`Tag$4213#1"]& ], 
        TagBox[{
          Directive[
           Opacity[1.], 
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[1.6]], 
          LineBox[CompressedData["
1:eJwVV3c8F14bRfGzt7KyZ/ae33sfewtFUklWklUipEIyysoeEVmJsoXsUaJh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           "]]}, Annotation[#, "Charting`Private`Tag$4213#1"]& ], 
        TagBox[{
          Directive[
           Opacity[1.], 
           RGBColor[0.560181, 0.691569, 0.194885], 
           AbsoluteThickness[1.6]], 
          LineBox[CompressedData["
1:eJwVV3c8198XliTZO0ohe69s3ufYOyPJjrITMipSISFkE4mvlQZKZUU2pVIh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           "]]}, 
         Annotation[#, "Charting`Private`Tag$4213#1"]& ], 
        TagBox[{
          Directive[
           Opacity[1.], 
           RGBColor[0.922526, 0.385626, 0.209179], 
           AbsoluteThickness[1.6]], 
          LineBox[CompressedData["
1:eJwVlXc8Ft4Xx2U82eGxo6yEIntzzmOvR0iUZIRIUlJWw0zISogiM5URCdmb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           "]]}, 
         Annotation[#, "Charting`Private`Tag$4213#1"]& ], 
        TagBox[{
          Directive[
           Opacity[1.], 
           RGBColor[0.528488, 0.470624, 0.701351], 
           AbsoluteThickness[1.6]], 
          LineBox[CompressedData["
1:eJwVV3c8Fd4blhAuN3sTEVEhssf73muP6xsVJURGkULZKhRCVlZJFIrMykrZ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           "]]}, Annotation[#, "Charting`Private`Tag$4213#1"]& ], 
        TagBox[{
          Directive[
           Opacity[1.], 
           RGBColor[0.772079, 0.431554, 0.102387], 
           AbsoluteThickness[1.6]], 
          LineBox[CompressedData["
1:eJwVl3k8VO8XxxGyG3MZe1KyVYiKQuegYsZMoUVRUpZK2qQxJPuWPWtElmQJ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           "]]}, 
         Annotation[#, "Charting`Private`Tag$4213#1"]& ], 
        TagBox[{
          Directive[
           Opacity[1.], 
           RGBColor[0.363898, 0.618501, 0.782349], 
           AbsoluteThickness[1.6]], 
          LineBox[CompressedData["
1:eJwVlHk41N0bxiX7OmbMfJlkiUgLIi+FzjOojBqhXmqsKVKU0iR7pFQi9bOM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           "]]}, 
         Annotation[#, 
          "Charting`Private`Tag$4213#1"]& ]}}, {}}, {{{{}, {}, {}, 
        TagBox[{
          Directive[
           Opacity[1.], 
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[1.6]], 
          LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7SqacW3xzJP2xiwzCp2Entqf21h31VnvJZyvun5j
FP/vr3B+df/zDSu1WR1g/Ka7+VXia/ng/Oy1dstT/gvD+a/mCN8O55WE8yvD
n378cEQWzs9f6KR5qUARzv/yyPiOzWdlOJ+xa3FDlZcanF/h+cvT9YoGnF+e
d57lsZE2nO953/XQxFZdON95S+ClNFYDOH/ZanubPCNDON9Wf6HFngojOH9/
RPA2oZ3GcD7L1iNrLj02gfPr5q40valuBufv2eFr7hlmDufrJ6Se/j/XAs7v
XXv2wb77lnD+Ot2vec+5rRHmW03oDwu0gfNlK19p6DfawvmKcVOdBVbbwflR
5zd/MH9nD+ev3unR/aTXAc4/EliYHmDoCOdfsnFqOXARwXc8WBSbmu4E55/m
vlu/ltMZzt/+flmc1kIEf4aaZN1qUxc4f7Ly0WfnryH4H3Ze4NbMdYXzM8TE
qlQF3OB8J57dS8JWIPiCoRwCPbbucP6v5P4jKfcRfFeeMtOiMg+E/6qmvVeS
8oTz2WziX13fheAfnta+8GCAF5w/a/vLhX6fEfzLhavjBLq9EempXjTmmrwP
nO8VtHOR/UEE/+u+PUvvhvvC+TY/9p99txrBbzE8/PX/fwQfAPefSPo=
           "]]}, 
         Annotation[#, "Charting`Private`Tag$4313#1"]& ], 
        TagBox[{
          Directive[
           Opacity[1.], 
           RGBColor[0.560181, 0.691569, 0.194885], 
           AbsoluteThickness[1.6]], 
          LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7SqacW3xzJP205cESR999sv+3Ma6q856L+F81fUb
o/h/f4Xzq/ufb1ipzeoA4zfdza8SX8sH52evtVue8l8Yzn81R/h2OK8knF8Z
/vTjhyOycH7+QifNSwWKcP6XR8Z3bD4rw/mMXYsbqrzU4PwKz1+erlc04Pzy
vPMsj4204XzP+66HJrbqwvnOWwIvpbEawPnLVtvb5BkZwvm2+gst9lQYwfn7
I4K3Ce00hvNZth5Zc+mxCZxfN3el6U11Mzh/zw5fc88wczhfPyH19P+5FnB+
79qzD/bdt4Tz1+l+zXvObY0w32pCf1igDZwvW/lKQ7/RFs5XjJvqLLDaDs6P
Or/5g/k7ezh/9U6P7ie9DnD+kcDC9ABDRzj/ko1Ty4GLCL7jwaLY1HQnOP80
9936tZzOcP7298vitBYi+DPUJOtWm7rA+ZOVjz47fw3B/7DzArdmriucnyEm
VqUq4AbnO/HsXhK2AsEXDOUQ6LF1h/N/JfcfSbmP4LvylJkWlXkg/Fc17b2S
lCecz2YT/+r6LgT/8LT2hQcDvOD8WdtfLvT7jOBfLlwdJ9DtjUhP9aIx1+R9
4HyvoJ2L7A8i+F/37Vl6N9wXzrf5sf/su9UIfovh4a///yP4AE+lqAo=
           "]]}, 
         Annotation[#, "Charting`Private`Tag$4313#1"]& ], 
        TagBox[{
          Directive[
           Opacity[1.], 
           RGBColor[0.922526, 0.385626, 0.209179], 
           AbsoluteThickness[1.6]], 
          LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7SqacW3xzJP2hRM3fff4yepwbmPdVWe9l3C+6vqN
Ufy/v8L51f3PN6zUZnWA8Zvu5leJr+WD87PX2i1P+S8M57+aI3w7nFcSzq8M
f/rxwxFZOD9/oZPmpQJFOP/LI+M7Np+V4XzGrsUNVV5qcH6F5y9P1ysacH55
3nmWx0bacL7nfddDE1t14XznLYGX0lgN4Pxlq+1t8owM4Xxb/YUWeyqM4Pz9
EcHbhHYaw/ksW4+sufTYBM6vm7vS9Ka6GZy/Z4evuWeYOZyvn5B6+v9cCzi/
d+3ZB/vuW8L563S/5j3ntkaYbzWhPyzQBs6XrXylod9oC+crxk11FlhtB+dH
nd/8wfydPZy/eqdH95NeBzj/SGBheoChI5x/ycap5cBFBN/xYFFsaroTnH+a
+279Wk5nOH/7+2VxWgsR/BlqknWrTV3g/MnKR5+dv4bgf9h5gVsz1xXOzxAT
q1IVcIPznXh2LwlbgeALhnII9Ni6w/m/kvuPpNxH8F15ykyLyjwQ/qua9l5J
yhPOZ7OJf3V9F4J/eFr7woMBXnD+rO0vF/p9RvAvF66OE+j2RqSnetGYa/I+
cL5X0M5F9gcR/K/79iy9G+4L59v82H/23WoEv8Xw8Nf//xF8ABaulY4=
           "]]}, 
         Annotation[#, "Charting`Private`Tag$4313#1"]& ], 
        TagBox[{
          Directive[
           Opacity[1.], 
           RGBColor[0.528488, 0.470624, 0.701351], 
           AbsoluteThickness[1.6]], 
          LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7SqacW3xzJP20Xt+WBxu43M4t7HuqrPeSzhfdf3G
KP7fX+H86v7nG1ZqszrA+E1386vE1/LB+dlr7Zan/BeG81/NEb4dzisJ51eG
P/344YgsnJ+/0EnzUoEinP/lkfEdm8/KcD5j1+KGKi81OL/C85en6xUNOL88
7zzLYyNtON/zvuuhia26cL7zlsBLaawGcP6y1fY2eUaGcL6t/kKLPRVGcP7+
iOBtQjuN4XyWrUfWXHpsAufXzV1pelPdDM7fs8PX3DPMHM7XT0g9/X+uBZzf
u/bsg333LeH8dbpf855zWyPMt5rQHxZoA+fLVr7S0G+0hfMV46Y6C6y2g/Oj
zm/+YP7OHs5fvdOj+0mvA5x/JLAwPcDQEc6/ZOPUcuAigu94sCg2Nd0Jzj/N
fbd+LacznL/9/bI4rYUI/gw1ybrVpi5w/mTlo8/OX0PwP+y8wK2Z6wrnZ4iJ
VakKuMH5Tjy7l4StQPAFQzkEemzd4fxfyf1HUu4j+K48ZaZFZR4I/1VNe68k
5Qnns9nEv7q+C8E/PK194cEALzh/1vaXC/0+I/iXC1fHCXR7I9JTvWjMNXkf
ON8raOci+4MI/td9e5beDfeF821+7D/7bjWC32J4+Ov//wg+AAS1hLI=
           "]]}, 
         Annotation[#, "Charting`Private`Tag$4313#1"]& ], 
        TagBox[{
          Directive[
           Opacity[1.], 
           RGBColor[0.772079, 0.431554, 0.102387], 
           AbsoluteThickness[1.6]], 
          LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7SqacW3xzJP2LruPZde1Cjuc21h31VnvJZyvun5j
FP/vr3B+df/zDSu1WR1g/Ka7+VXia/ng/Oy1dstT/gvD+a/mCN8O55WE8yvD
n378cEQWzs9f6KR5qUARzv/yyPiOzWdlOJ+xa3FDlZcanF/h+cvT9YoGnF+e
d57lsZE2nO953/XQxFZdON95S+ClNFYDOH/ZanubPCNDON9Wf6HFngojOH9/
RPA2oZ3GcD7L1iNrLj02gfPr5q40valuBufv2eFr7hlmDufrJ6Se/j/XAs7v
XXv2wb77lnD+Ot2vec+5rRHmW03oDwu0gfNlK19p6DfawvmKcVOdBVbbwflR
5zd/MH9nD+ev3unR/aTXAc4/EliYHmDoCOdfsnFqOXARwXc8WBSbmu4E55/m
vlu/ltMZzt/+flmc1kIEf4aaZN1qUxc4f7Ly0WfnryH4H3Ze4NbMdYXzM8TE
qlQF3OB8J57dS8JWIPiCoRwCPbbucP6v5P4jKfcRfFeeMtOiMg+E/6qmvVeS
8oTz2WziX13fheAfnta+8GCAF5w/a/vLhX6fEfzLhavjBLq9EempXjTmmrwP
nO8VtHOR/UEE/+u+PUvvhvvC+TY/9p99txrBbzE8/PX/fwQfAB9uctI=
           "]]}, 
         Annotation[#, "Charting`Private`Tag$4313#1"]& ], 
        TagBox[{
          Directive[
           Opacity[1.], 
           RGBColor[0.363898, 0.618501, 0.782349], 
           AbsoluteThickness[1.6]], 
          LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7SqacW3xzJP2v6K3cnodFHc4t7HuqrPeSzhfdf3G
KP7fX+H86v7nG1ZqszrA+E1386vE1/LB+dlr7Zan/BeG81/NEb4dzisJ51eG
P/344YgsnJ+/0EnzUoEinP/lkfEdm8/KcD5j1+KGKi81OL/C85en6xUNOL88
7zzLYyNtON/zvuuhia26cL7zlsBLaawGcP6y1fY2eUaGcL6t/kKLPRVGcP7+
iOBtQjuN4XyWrUfWXHpsAufXzV1pelPdDM7fs8PX3DPMHM7XT0g9/X+uBZzf
u/bsg333LeH8dbpf855zWyPMt5rQHxZoA+fLVr7S0G+0hfMV46Y6C6y2g/Oj
zm/+YP7OHs5fvdOj+0mvA5x/JLAwPcDQEc6/ZOPUcuAigu94sCg2Nd0Jzj/N
fbd+LacznL/9/bI4rYUI/gw1ybrVpi5w/mTlo8/OX0PwP+y8wK2Z6wrnZ4iJ
VakKuMH5Tjy7l4StQPAFQzkEemzd4fxfyf1HUu4j+K48ZaZFZR4I/1VNe68k
5Qnns9nEv7q+C8E/PK194cEALzh/1vaXC/0+I/iXC1fHCXR7I9JTvWjMNXkf
ON8raOci+4MI/td9e5beDfeF821+7D/7bjWC32J4+Ov//wg+AMEkb14=
           "]]}, 
         Annotation[#, "Charting`Private`Tag$4313#1"]& ]}}, {}}, {{}, {{{
         Directive[
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6], 
          PointSize[Medium]], 
         PointBox[{{2.6339157938496336`, 0.6584789484624084}, {
          3.525494348078172, 1.6813403193757828`}, {4.126874137791121, 
          2.746721205841986}, {4.584863339122355, 3.8158020449550754`}, {
          4.95577746057695, 4.8803650703474135`}, {5.267831587699267, 
          5.938758994764607}}]}}, {{
         Directive[
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6], 
          PointSize[Medium]]}, {}}, {{
         Directive[
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6], 
          PointSize[Medium]]}, {}}, {{
         StyleBox[{
           PointBox[{{2.6339157938496336`, 0.6584789484624084}}]}, {
           Directive[
            AbsoluteThickness[1.6], 
            PointSize[Medium], 
            Hue[2 + Rational[-4, 7] Pi, 1, 1]]}, StripOnInput -> False]}, {
         StyleBox[{
           PointBox[{{3.525494348078172, 1.6813403193757828`}}]}, {
           Directive[
            AbsoluteThickness[1.6], 
            PointSize[Medium], 
            Hue[3 + Rational[-6, 7] Pi, 1, 1]]}, StripOnInput -> False]}, {
         StyleBox[{
           PointBox[{{4.126874137791121, 2.746721205841986}}]}, {
           Directive[
            AbsoluteThickness[1.6], 
            PointSize[Medium], 
            Hue[4 + Rational[-8, 7] Pi, 1, 1]]}, StripOnInput -> False]}, {
         StyleBox[{
           PointBox[{{4.584863339122355, 3.8158020449550754`}}]}, {
           Directive[
            AbsoluteThickness[1.6], 
            PointSize[Medium], 
            Hue[5 + Rational[-10, 7] Pi, 1, 1]]}, StripOnInput -> False]}, {
         StyleBox[{
           PointBox[{{4.95577746057695, 4.8803650703474135`}}]}, {
           Directive[
            AbsoluteThickness[1.6], 
            PointSize[Medium], 
            Hue[6 + Rational[-12, 7] Pi, 1, 1]]}, StripOnInput -> False]}, {
         StyleBox[{
           PointBox[{{5.267831587699267, 5.938758994764607}}]}, {
           Directive[
            AbsoluteThickness[1.6], 
            PointSize[Medium], 
            Hue[7 - 2 Pi, 1, 1]]}, StripOnInput -> 
          False]}}}, {{}, {}}}, {{}, {{{
         Directive[
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6], 
          PointSize[Medium]], 
         PointBox[{{1.3169578969248168`, 0.19731968878167033`}, {
          1.762747174039086, 0.6819384313314374}, {2.0634370688955603`, 
          1.3143678165087478`}, {2.2924316695611777`, 2.032525197980031}, {
          2.477888730288475, 2.8056942085327186`}, {2.6339157938496336`, 
          3.6167805104124384`}}]}}, {{
         Directive[
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6], 
          PointSize[Medium]]}, {}}, {{
         Directive[
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6], 
          PointSize[Medium]]}, {}}, {{
         StyleBox[{
           PointBox[{{1.3169578969248168`, 0.19731968878167033`}}]}, {
           Directive[
            AbsoluteThickness[1.6], 
            PointSize[Medium], 
            Hue[2 + Rational[-4, 7] Pi, 1, 1]]}, StripOnInput -> False]}, {
         StyleBox[{
           PointBox[{{1.762747174039086, 0.6819384313314374}}]}, {
           Directive[
            AbsoluteThickness[1.6], 
            PointSize[Medium], 
            Hue[3 + Rational[-6, 7] Pi, 1, 1]]}, StripOnInput -> False]}, {
         StyleBox[{
           PointBox[{{2.0634370688955603`, 1.3143678165087478`}}]}, {
           Directive[
            AbsoluteThickness[1.6], 
            PointSize[Medium], 
            Hue[4 + Rational[-8, 7] Pi, 1, 1]]}, StripOnInput -> False]}, {
         StyleBox[{
           PointBox[{{2.2924316695611777`, 2.032525197980031}}]}, {
           Directive[
            AbsoluteThickness[1.6], 
            PointSize[Medium], 
            Hue[5 + Rational[-10, 7] Pi, 1, 1]]}, StripOnInput -> False]}, {
         StyleBox[{
           PointBox[{{2.477888730288475, 2.8056942085327186`}}]}, {
           Directive[
            AbsoluteThickness[1.6], 
            PointSize[Medium], 
            Hue[6 + Rational[-12, 7] Pi, 1, 1]]}, StripOnInput -> False]}, {
         StyleBox[{
           PointBox[{{2.6339157938496336`, 3.6167805104124384`}}]}, {
           Directive[
            AbsoluteThickness[1.6], 
            PointSize[Medium], 
            Hue[7 - 2 Pi, 1, 1]]}, StripOnInput -> 
          False]}}}, {{}, {}}}, {{}, {{{
         Directive[
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6], 
          PointSize[Medium]], 
         PointBox[{{7.9017473815489, 0.2922243854123114}, {
          10.576483044234516`, 0.6215747610936723}, {12.380622413373363`, 
          1.1227675378112647`}, {13.754590017367066`, 1.7640360445256023`}, {
          14.86733238173085, 2.512973770154488}, {15.8034947630978, 
          3.3425287017986394`}}]}}, {{
         Directive[
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6], 
          PointSize[Medium]]}, {}}, {{
         Directive[
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6], 
          PointSize[Medium]]}, {}}, {{
         StyleBox[{
           PointBox[{{7.9017473815489, 0.2922243854123114}}]}, {
           Directive[
            AbsoluteThickness[1.6], 
            PointSize[Medium], 
            Hue[2 + Rational[-4, 7] Pi, 1, 1]]}, StripOnInput -> False]}, {
         StyleBox[{
           PointBox[{{10.576483044234516`, 0.6215747610936723}}]}, {
           Directive[
            AbsoluteThickness[1.6], 
            PointSize[Medium], 
            Hue[3 + Rational[-6, 7] Pi, 1, 1]]}, StripOnInput -> False]}, {
         StyleBox[{
           PointBox[{{12.380622413373363`, 1.1227675378112647`}}]}, {
           Directive[
            AbsoluteThickness[1.6], 
            PointSize[Medium], 
            Hue[4 + Rational[-8, 7] Pi, 1, 1]]}, StripOnInput -> False]}, {
         StyleBox[{
           PointBox[{{13.754590017367066`, 1.7640360445256023`}}]}, {
           Directive[
            AbsoluteThickness[1.6], 
            PointSize[Medium], 
            Hue[5 + Rational[-10, 7] Pi, 1, 1]]}, StripOnInput -> False]}, {
         StyleBox[{
           PointBox[{{14.86733238173085, 2.512973770154488}}]}, {
           Directive[
            AbsoluteThickness[1.6], 
            PointSize[Medium], 
            Hue[6 + Rational[-12, 7] Pi, 1, 1]]}, StripOnInput -> False]}, {
         StyleBox[{
           PointBox[{{15.8034947630978, 3.3425287017986394`}}]}, {
           Directive[
            AbsoluteThickness[1.6], 
            PointSize[Medium], 
            Hue[7 - 2 Pi, 1, 1]]}, StripOnInput -> False]}}}, {{}, {}}}}, {
    ImageSize -> Large, DisplayFunction -> Identity, 
     Ticks -> {Automatic, Automatic}, AxesOrigin -> {Automatic, 0}, 
     FrameTicks -> {{Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, PlotLabel -> 
     FormBox["\"\\!\\(\\*SubscriptBox[\\(\[Eta]\\), \\(n\\)]\\)/2, \
\\!\\(\\*SubscriptBox[\\(\[Eta]\\), \\(n\\)]\\) and \
2\\!\\(\\*SubscriptBox[\\(\[Eta]\\), \\(n\\)]\\) (compared with the \
function's value at \\!\\(\\*SubscriptBox[\\(\[Eta]\\), \\(n\\)]\\))\"", 
       TraditionalForm], PlotRange -> {All, All}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{
       TagBox[
        FrameBox[
         StyleBox["1", Smaller, StripOnInput -> False]], "Placeholder"], 
       TagBox[
        FrameBox[
         StyleBox["2", Smaller, StripOnInput -> False]], "Placeholder"], 
       TagBox[
        FrameBox[
         StyleBox["3", Smaller, StripOnInput -> False]], "Placeholder"], 
       TagBox[
        FrameBox[
         StyleBox["4", Smaller, StripOnInput -> False]], "Placeholder"], 
       TagBox[
        FrameBox[
         StyleBox["5", Smaller, StripOnInput -> False]], "Placeholder"], 
       TagBox[
        FrameBox[
         StyleBox["6", Smaller, StripOnInput -> False]], "Placeholder"], 
       TagBox[
        FrameBox[
         StyleBox["7", Smaller, StripOnInput -> False]], "Placeholder"]}, 
      "LineLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #5}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #6}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.363898, 0.618501, 0.782349], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.363898, 0.618501, 0.782349], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #7}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.560181`", ",", "0.691569`", ",", "0.194885`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.6150173333333333, 0.25708400000000003`, 
                    0.13945266666666667`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.922526`", ",", "0.385626`", ",", "0.209179`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.922526, 0.385626, 0.209179]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.922526, 0.385626, 0.209179], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.3523253333333333, 0.3137493333333333, 
                    0.46756733333333333`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.528488`", ",", "0.470624`", ",", "0.701351`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.528488, 0.470624, 0.701351]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.528488, 0.470624, 0.701351], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.5147193333333333, 0.28770266666666666`, 
                    0.06825800000000001], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.772079`", ",", "0.431554`", ",", "0.102387`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.772079, 0.431554, 0.102387]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.772079, 0.431554, 0.102387], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.363898, 0.618501, 0.782349], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[0.24259866666666668`, 0.412334, 0.521566], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.363898`", ",", "0.618501`", ",", "0.782349`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.363898, 0.618501, 0.782349]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.363898, 0.618501, 0.782349], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{
               TagBox[#, HoldForm], ",", 
               TagBox[#2, HoldForm], ",", 
               TagBox[#3, HoldForm], ",", 
               TagBox[#4, HoldForm], ",", 
               TagBox[#5, HoldForm], ",", 
               TagBox[#6, HoldForm], ",", 
               TagBox[#7, HoldForm]}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.85763277814965*^9, 3.857632829234878*^9}, {
   3.857697916201599*^9, 3.857697947445627*^9}, {3.857725301387312*^9, 
   3.8577253358272*^9}, 3.857725516648181*^9, 3.858045856900504*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"d35736ee-7733-4169-85be-49254a7c29ce"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["The lower bound", "Chapter"]], "Subtitle",
 CellChangeTimes->{{3.855887917977665*^9, 
  3.85588792024158*^9}},ExpressionUUID->"2867675a-6580-49b4-a5ea-\
55051bc51924"],

Cell[CellGroupData[{

Cell["The  left cut-off", "Section",
 CellChangeTimes->{{3.8558879253935747`*^9, 3.855887944065341*^9}, 
   3.855888130877577*^9},ExpressionUUID->"c0f95c4d-bc72-46a2-bfba-\
480f1529e943"],

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{
   RowBox[{"2.", " ", 
    RowBox[{
     RowBox[{"ArcCosh", "[", "3", "]"}], "/", "3"}]}], ",", "24"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.855887982077403*^9, 3.855887997781126*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"e2fefa0f-4475-4dae-bda7-8e4e24998136"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Interval update for small n", "Subsubsection"]], \
"Subsection",
 CellChangeTimes->{{3.855888488793714*^9, 
  3.855888511969966*^9}},ExpressionUUID->"d320ce1c-794d-4f19-a350-\
6b1c34793ebf"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"A", "[", 
    RowBox[{"4.34", ",", "3"}], "]"}], "/", "3."}], " ", 
  RowBox[{"(*", 
   RowBox[{"Point", " ", "of", " ", "comparison"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ArcCosh", "[", "3.", "]"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Already", " ", "proven", " ", "cut"}], "-", "off"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"delta", " ", "=", " ", "0.3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"list3", " ", ":=", " ", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"NumberForm", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Tanh", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"k", "+", "delta"}], ")"}], "/", "2"}], "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"k", "/", "3"}], "]"}], "-", 
          RowBox[{"f", "[", 
           RowBox[{"k", "+", "delta"}], "]"}]}], ")"}]}], " ", "-", " ", 
       RowBox[{
        RowBox[{"A", "[", 
         RowBox[{"4.34", ",", "3"}], "]"}], "/", "3."}]}], ",", "24"}], "]"}],
     ",", " ", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1.7", ",", "3.3", ",", " ", "delta"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", "list3"}], "Input",
 CellChangeTimes->{{3.855924133937945*^9, 3.855924174940983*^9}, {
  3.8559242054653893`*^9, 3.855924339839443*^9}, {3.855924375895154*^9, 
  3.855924413503455*^9}, {3.855924478209386*^9, 3.855924518927368*^9}, {
  3.8559245972643127`*^9, 3.855924622967407*^9}, {3.8559246849779882`*^9, 
  3.8559247056715603`*^9}, {3.855925033290451*^9, 3.8559250345124693`*^9}},
 CellLabel->
  "In[565]:=",ExpressionUUID->"2c234ea1-bd1c-4a45-a8f8-04c2cd19182c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"n", " ", "=", "4"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Go", " ", "through", " ", "n"}], " ", "=", " ", "4"}], ",", " ",
     "..", ",", "10"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tanh", "[", 
   RowBox[{"3.08", "/", "2"}], "]"}], " ", 
  RowBox[{"(", 
   RowBox[{"1", "-", 
    RowBox[{"f", "[", "3.08", "]"}]}], ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A", "[", 
   RowBox[{
    RowBox[{"2.", 
     RowBox[{"ArcCosh", "[", "n", "]"}]}], ",", "n"}], "]"}], "/", 
  "n"}]}], "Input",
 CellChangeTimes->{{3.855923628220994*^9, 3.855923634681117*^9}, {
  3.855923698674595*^9, 3.855923812622281*^9}, {3.8559238494541903`*^9, 
  3.855923849614168*^9}, {3.855923886128285*^9, 3.855923987690956*^9}, {
  3.855924186467463*^9, 3.855924195902274*^9}, {3.8559248381220703`*^9, 
  3.855924848663336*^9}, {3.85592506459332*^9, 
  3.8559250647912483`*^9}},ExpressionUUID->"61bc52dd-7df4-48ae-8ee9-\
6101c6fddc31"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["The  right cut-off", "Section",
 CellChangeTimes->{{3.85588809440163*^9, 
  3.855888134153734*^9}},ExpressionUUID->"13fa9362-b8fd-4ba3-a5cb-\
c9b8799ac6d9"],

Cell[BoxData[{
 RowBox[{"NumberForm", "[", 
  RowBox[{
   RowBox[{"2.", 
    RowBox[{"rho", "[", "10", "]"}]}], ",", "24"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"NumberForm", "[", " ", 
  RowBox[{
   RowBox[{"2.", " ", 
    RowBox[{"ArcCosh", "[", "10", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"1", "/", 
           SuperscriptBox["10", "2"]}]}], ")"}], 
        RowBox[{"1", "/", "2"}]], " ", 
       RowBox[{"ArcCosh", "[", "10", "]"}]}], " ", "-", " ", "1", " ", "-", 
      " ", 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"rho", "[", "10", "]"}], "2"]}]}], ")"}]}], ",", "24"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"NumberForm", "[", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{
         SuperscriptBox["n", "2"], "-", "1"}], "]"}], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"rho", "[", "n", "]"}], "]"}]}], " ", "-", " ", "n", "-", " ", 
      RowBox[{
       RowBox[{"Sinh", "[", 
        RowBox[{"2", 
         RowBox[{"rho", "[", "n", "]"}]}], "]"}], "/", "4."}]}], ",", "24"}], 
    "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n", ",", " ", "3", ",", " ", "9"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.85588814141406*^9, 3.855888421667158*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"db7ece41-bff3-447e-9032-652108560ee3"],

Cell[CellGroupData[{

Cell["Interval update for small n", "Subsection",
 CellChangeTimes->{{3.855888488793714*^9, 
  3.855888511969966*^9}},ExpressionUUID->"1f86fb0b-15a8-4a57-9633-\
c8a09ed56dfc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"NumberForm", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"A", "[", 
      RowBox[{"4.34", ",", "3"}], "]"}], "/", "3."}], ",", "24"}], "]"}], " ", 
  RowBox[{"(*", 
   RowBox[{"Point", " ", "of", " ", "comparison"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"4", 
   RowBox[{"ArcCosh", "[", "3.", "]"}]}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Already", " ", "proven", " ", "cut"}], "-", "off"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"delta", " ", "=", " ", "0.1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"list4", " ", ":=", " ", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"NumberForm", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Tanh", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"k", "+", "delta"}], ")"}], "/", "2"}], "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"k", "/", "3"}], "]"}], "-", 
          RowBox[{"f", "[", 
           RowBox[{"k", "+", "delta"}], "]"}]}], ")"}]}], " ", "-", " ", 
       RowBox[{
        RowBox[{"A", "[", 
         RowBox[{"4.347534", ",", "3"}], "]"}], "/", "3."}]}], ",", "24"}], 
     "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"k", ",", "4.8", ",", "7.1", ",", " ", "delta"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", "list4"}], "Input",
 CellChangeTimes->{{3.855924133937945*^9, 3.855924174940983*^9}, {
  3.8559242054653893`*^9, 3.855924339839443*^9}, {3.855924375895154*^9, 
  3.855924413503455*^9}, {3.855924478209386*^9, 3.855924518927368*^9}, {
  3.8559245972643127`*^9, 3.855924622967407*^9}, {3.8559246849779882`*^9, 
  3.8559247056715603`*^9}, {3.855925508834202*^9, 3.8559256129490747`*^9}, {
  3.855925643024392*^9, 3.855925654731361*^9}, {3.855925687851337*^9, 
  3.855925738892496*^9}, {3.855925827660823*^9, 3.855925833386189*^9}, {
  3.855925985757287*^9, 3.85592608064946*^9}, {3.855926127124885*^9, 
  3.855926156721278*^9}, {3.855926356629067*^9, 3.8559264193417263`*^9}},
 CellLabel->
  "In[844]:=",ExpressionUUID->"bd163f32-70a4-4de3-ae6a-cb9ccea499ce"],

Cell[BoxData[{
 RowBox[{"4.", 
  RowBox[{"ArcCosh", "[", "4", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"NumberForm", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"4", "/", "3."}], "]"}], " ", "-", 
    RowBox[{"f", "[", "5", "]"}]}], ",", "24"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"NumberForm", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"f", "[", "5.", "]"}], " ", "-", 
    RowBox[{"f", "[", 
     RowBox[{"4", " ", 
      RowBox[{"ArcCosh", "[", "4", "]"}]}], "]"}]}], ",", "24"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NumberForm", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"A", "[", 
      RowBox[{"4.82", ",", "4"}], "]"}], "/", "4"}], ",", "24"}], "]"}], " ", 
  
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Reference", " ", "point", " ", "for", " ", "n"}], " ", "=", 
    "4"}], "*)"}], " "}]}], "Input",
 CellChangeTimes->{{3.855925246447974*^9, 3.855925260775976*^9}, {
  3.8559253914345922`*^9, 
  3.8559254971201477`*^9}},ExpressionUUID->"dfee552f-d82f-4beb-96ac-\
693de5a7b1c8"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"n", " ", "=", "5"}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"Go", " ", "through", " ", "n"}], " ", "=", " ", "5"}], ",", 
     " ", "..", ",", "10"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"NumberForm", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"4", "/", "3."}], "]"}], " ", "-", 
      RowBox[{"f", "[", 
       RowBox[{"4", " ", 
        RowBox[{"ArcCosh", "[", "n", "]"}]}], "]"}]}], ",", "24"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"NumberForm", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{
        RowBox[{"2.", 
         RowBox[{"ArcCosh", "[", "n", "]"}]}], ",", "n"}], "]"}], "/", "n"}], 
     ",", "24"}], "]"}], "  ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Reference", " ", "Value", " ", "for", " ", "n"}], ">", "4"}], 
    "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.855923628220994*^9, 3.855923634681117*^9}, {
  3.855923698674595*^9, 3.855923812622281*^9}, {3.8559238494541903`*^9, 
  3.855923849614168*^9}, {3.855923886128285*^9, 3.855923987690956*^9}, {
  3.855924186467463*^9, 3.855924195902274*^9}, {3.8559248381220703`*^9, 
  3.855924848663336*^9}, {3.855925101779416*^9, 3.8559252204401197`*^9}, {
  3.855925295894905*^9, 3.855925380288362*^9}},
 CellLabel->
  "In[598]:=",ExpressionUUID->"4e74a4c1-3f3b-4f26-910c-a738f15d756d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Concavity result", "Subsection",
 CellChangeTimes->{{3.85588855219381*^9, 3.855888560025537*^9}, {
  3.857639628741066*^9, 
  3.857639629403859*^9}},ExpressionUUID->"c940f03f-00fe-4a87-a9f2-\
8fbe5bf4ca17"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "2"}], " ", 
      SuperscriptBox[
       RowBox[{"Tanh", "[", "t", "]"}], "2"]}], "+", 
     RowBox[{
      RowBox[{"Tanh", "[", "t", "]"}], "/", "t"}], " ", "-", "1"}], ",", " ", 
    
    RowBox[{"{", 
     RowBox[{"t", ",", " ", "0.4", ",", " ", 
      RowBox[{"4", "/", "3"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.855889097665007*^9, 3.8558891197556877`*^9}, {
  3.8576402796431303`*^9, 3.857640281365594*^9}},
 CellLabel->
  "In[476]:=",ExpressionUUID->"e7b2a9b7-0486-4575-aec4-26ccc9db2a70"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"NumberForm", "[", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"Sech", "[", "0.5", "]"}], "2"], " ", "-", 
     RowBox[{"4", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Sinh", "[", 
          RowBox[{"2", " ", "0.5"}], "]"}], " ", "-", " ", 
         RowBox[{"2", " ", "0.5"}]}], ")"}], "/", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", " ", "0.5"}], ")"}], "3"]}]}]}], ",", "24"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8576397869728107`*^9, 3.857639795557548*^9}, {
   3.857639874133562*^9, 3.85763991844489*^9}, {3.857639954229529*^9, 
   3.857639988477264*^9}, {3.857640051302567*^9, 3.857640053630261*^9}, 
   3.857640146913072*^9},
 CellLabel->
  "In[474]:=",ExpressionUUID->"1aad8e50-674e-4f32-822d-d7a2eab70e4b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"delta", " ", "=", " ", "0.01"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ls", ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"NumberForm", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", 
         SuperscriptBox[
          RowBox[{"Tanh", "[", "k", "]"}], "2"]}], "+", 
        RowBox[{
         RowBox[{"Tanh", "[", "k", "]"}], "/", 
         RowBox[{"(", 
          RowBox[{"k", "+", "delta"}], ")"}]}], "-", "1"}], ",", "24"}], 
      "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"k", ",", "0.5", ",", "1.2", ",", " ", "delta"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"MemberQ", "[", 
  RowBox[{"ls", ",", "Negative"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"NumberForm", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "2"}], " ", 
     SuperscriptBox[
      RowBox[{"Tanh", "[", "1.606", "]"}], "2"]}], "+", 
    RowBox[{
     RowBox[{"Tanh", "[", "1.606", "]"}], "/", "1.606"}], " ", "-", "1"}], 
   ",", " ", "24"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"NumberForm", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "2"}], " ", 
     SuperscriptBox[
      RowBox[{"Tanh", "[", "1.61", "]"}], "2"]}], "+", 
    RowBox[{
     RowBox[{"Tanh", "[", "1.61", "]"}], "/", "1.61"}], " ", "-", "1"}], ",", 
   " ", "24"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"NumberForm", "[", 
  RowBox[{
   RowBox[{"2", " ", 
    RowBox[{
     RowBox[{"ArcCosh", "[", "3", "]"}], "/", "2."}]}], ",", "24"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.855649376357088*^9, 3.8556494041228228`*^9}, {
  3.855649523776561*^9, 3.855649718779973*^9}, {3.855889216998992*^9, 
  3.855889240982489*^9}, {3.855889318678296*^9, 3.8558893858999453`*^9}, {
  3.855916550648572*^9, 3.8559165596551847`*^9}, {3.855924534391329*^9, 
  3.855924534519446*^9}, {3.8559262746562967`*^9, 3.855926325967955*^9}},
 CellLabel->
  "In[813]:=",ExpressionUUID->"5dadb5af-859f-42b9-a48e-d4fa19f3bba8"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell["The Upper Bound", "Chapter",
 CellChangeTimes->{{3.8558945264851503`*^9, 
  3.855894539309827*^9}},ExpressionUUID->"f398a859-236f-4b3a-89e2-\
4bc0782cfcbf"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Interval update for small n", "Subsection"]], \
"Chapter",
 CellChangeTimes->{{3.855888488793714*^9, 
  3.855888511969966*^9}},ExpressionUUID->"fca1ffb8-5e52-4d22-b7c6-\
5eb774085371"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "n", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D", "[", 
   RowBox[{
    RowBox[{"B", "[", 
     RowBox[{"\[Eta]", ",", " ", "3"}], "]"}], ",", " ", "\[Eta]"}], "]"}], "/.",
   " ", 
  RowBox[{"\[Eta]", "\[Rule]", " ", "3.3"}]}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"B", "[", 
       RowBox[{"\[Eta]", ",", " ", "n"}], "]"}], ",", " ", "\[Eta]"}], "]"}], 
    "/.", " ", 
    RowBox[{"\[Eta]", "\[Rule]", " ", "3.08"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n", ",", " ", "4", ",", " ", "10"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D", "[", 
   RowBox[{
    RowBox[{"B", "[", 
     RowBox[{"\[Eta]", ",", " ", "3"}], "]"}], ",", " ", "\[Eta]"}], "]"}], "/.",
   " ", 
  RowBox[{"\[Eta]", "\[Rule]", " ", "4.8"}]}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"B", "[", 
       RowBox[{"\[Eta]", ",", " ", "n"}], "]"}], ",", " ", "\[Eta]"}], "]"}], 
    "/.", " ", 
    RowBox[{"\[Eta]", "\[Rule]", " ", 
     RowBox[{
      RowBox[{"4.", "/", "3"}], "n"}]}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n", ",", " ", "4", ",", " ", "10"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.855888514912278*^9, 3.8558885152739143`*^9}, 
   3.855894698067646*^9, {3.855894765354053*^9, 3.855894765669673*^9}, 
   3.8558947964539013`*^9, {3.855927318682362*^9, 3.855927449015443*^9}, {
   3.857725423745146*^9, 
   3.85772542375152*^9}},ExpressionUUID->"c3804e95-abd9-4a4f-9c53-\
fce3a38ac870"]
}, Open  ]],

Cell[CellGroupData[{

Cell["The condition number", "Chapter",
 CellChangeTimes->{{3.855894608249531*^9, 3.8558946146402063`*^9}, {
  3.856492569419862*^9, 
  3.8564925701990485`*^9}},ExpressionUUID->"e168e0e7-448e-471c-8807-\
00363e2bcb97"],

Cell[BoxData[{
 RowBox[{"NumberForm", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Cosh", "[", "1.19", " ", "]"}], "-", "1", " ", "-", 
    RowBox[{"1.19", " ", 
     RowBox[{"Csch", "[", "1.19", "]"}]}]}], ",", "24"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"NumberForm", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Cosh", "[", "1.2", " ", "]"}], "-", "1", " ", "-", 
    RowBox[{"1.2", 
     RowBox[{"Csch", "[", "1.2", "]"}]}]}], ",", "24"}], "]"}]}], "Input",
 CellChangeTimes->{{3.855895398037307*^9, 3.8558954420751762`*^9}},
 CellLabel->"",ExpressionUUID->"48c0cb70-069b-4e7f-b0ae-ae27ece9ceb7"],

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Sinh", "[", 
     RowBox[{"2", " ", 
      RowBox[{"4", "/", "3"}]}], "]"}], "-", 
    RowBox[{"4.", " ", 
     RowBox[{
      SuperscriptBox["4", "2"], "/", 
      SuperscriptBox["3", "2"]}], " ", 
     RowBox[{"Coth", "[", 
      RowBox[{"2", " ", 
       RowBox[{"4", "/", "3"}]}], "]"}]}]}], ",", " ", "24"}], "]"}]], "Input",\

 CellChangeTimes->{{3.855895453525442*^9, 3.855895510259716*^9}},
 CellLabel->"",ExpressionUUID->"6271c78e-3595-4381-838d-f3883147573e"],

Cell[BoxData[{
 RowBox[{"NumberForm", "[", 
  RowBox[{
   RowBox[{"ArcCosh", "[", "11.", "]"}], ",", "24"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"NumberForm", "[", 
  RowBox[{
   RowBox[{"3.08", " ", "-", " ", 
    RowBox[{
     RowBox[{"8", "/", "3."}], " ", 
     RowBox[{"Coth", "[", 
      RowBox[{"4", "/", "3"}], "]"}], " ", 
     RowBox[{"Coth", "[", "3.08", "]"}]}]}], ",", "24"}], "]"}]}], "Input",
 CellChangeTimes->{{3.855894830214472*^9, 3.855894843730352*^9}, {
  3.85589528642372*^9, 3.855895310026374*^9}, {3.855895393252387*^9, 
  3.855895395293622*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"219d90b0-4e27-4705-8b1f-b2ab419564c9"],

Cell[BoxData[{
 RowBox[{"NumberForm", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", "2"}], " ", "3.08", " ", 
    RowBox[{"Coth", "[", "3.08", "]"}]}], ",", "24"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"NumberForm", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"4", "/", "3."}], " ", 
    RowBox[{"Coth", "[", 
     RowBox[{"4", "/", "3"}], "]"}]}], ",", "24"}], "]"}]}], "Input",
 CellChangeTimes->{{3.85599444168862*^9, 3.855994460596415*^9}, {
  3.855994502565893*^9, 3.855994502855083*^9}},
 CellLabel->"",ExpressionUUID->"1970fb40-dfa6-4bce-a238-1ae2779d6dba"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["The case n=3", "Subsection"]], "Subtitle",
 CellChangeTimes->{{3.855895526819232*^9, 
  3.855895530611232*^9}},ExpressionUUID->"27806778-3666-4df2-a117-\
570883d2f24e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"H", "[", "\[Eta]_", "]"}], ":=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Eta]", "/", "3"}], " ", 
    RowBox[{"Coth", "[", 
     RowBox[{"\[Eta]", "/", "3"}], "]"}]}], " ", "+", " ", 
   RowBox[{"f", "[", "\[Eta]", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.855895555109202*^9, 3.855895606303097*^9}, 
   3.85591986964495*^9, {3.857725423753647*^9, 3.8577254237550592`*^9}, 
   3.858045882597803*^9},ExpressionUUID->"223fbcf5-0436-49e9-bcb0-\
bd4777a0a68d"],

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"h", "[", "\[Eta]", "]"}], ",", " ", 
     RowBox[{
      RowBox[{"h", "'"}], "[", "\[Eta]", "]"}], ",", " ", 
     RowBox[{
      RowBox[{"h", "''"}], "[", "\[Eta]", "]"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"\[Eta]", ",", "3.25", ",", " ", "4.85"}], "}"}], ",", " ", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"h", ",", " ", 
      RowBox[{"h", "'"}], ",", " ", 
      RowBox[{"h", "''"}]}], "}"}]}], ",", " ", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.3"}], ",", " ", "2.5"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"Epilog", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Dotted", ",", " ", "Red", ",", " ", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"3.3", ",", " ", 
           RowBox[{"-", "0.3"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3.3", ",", " ", "2.5"}], "}"}]}], "}"}], "]"}], ",", " ", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4.8", ",", " ", 
           RowBox[{"-", "0.3"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4.8", ",", " ", "2.5"}], "}"}]}], "}"}], "]"}], ",", 
      "Dashed", ",", " ", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"3.25", ",", " ", 
           RowBox[{"-", "0.22"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4.85", ",", " ", 
           RowBox[{"-", "0.22"}]}], "}"}]}], "}"}], "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"3.25", ",", " ", "0.22"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4.85", ",", " ", "0.22"}], "}"}]}], "}"}], "]"}]}], 
     "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.855895615879446*^9, 3.855895694151659*^9}, {
  3.855895754454464*^9, 3.855895882258922*^9}, {3.855895953358037*^9, 
  3.8558959785887537`*^9}, {3.855915590512048*^9, 3.855915591446053*^9}, {
  3.8559156259637213`*^9, 3.855915675349187*^9}, {3.855915711656809*^9, 
  3.855915907401393*^9}, {3.855918897869212*^9, 3.8559189120004473`*^9}, {
  3.855918950189949*^9, 3.855918952906358*^9}, {3.855919890117691*^9, 
  3.8559198979629908`*^9}, {3.855919937422358*^9, 3.855919937554809*^9}, {
  3.857725423756888*^9, 3.857725423759056*^9}, {3.8580458845599737`*^9, 
  3.8580459065667686`*^9}},ExpressionUUID->"a448ec4b-51aa-43b8-83ac-\
bd136be0cc50"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Claim 1:", "Text"]], "Subsection",
 CellChangeTimes->{{3.855916798894383*^9, 
  3.855916801790339*^9}},ExpressionUUID->"843846bf-a31a-4371-992a-\
8e5e84adcce3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"delta", " ", "=", " ", "0.01"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ls1", ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"NumberForm", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "3"}], " ", 
        RowBox[{"Coth", "[", 
         RowBox[{"k", "/", "3"}], "]"}]}], "+", 
       RowBox[{"Csch", "[", "k", "]"}], "-", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k", "+", "delta"}], ")"}], "/", "9"}], " ", 
        SuperscriptBox[
         RowBox[{"Csch", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"k", "+", "delta"}], ")"}], "/", "3"}], "]"}], "2"]}], 
       " ", "-", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "+", "delta"}], ")"}], " ", 
        RowBox[{"Csch", "[", 
         RowBox[{"k", "+", "delta"}], "]"}], " ", 
        RowBox[{"Coth", "[", 
         RowBox[{"k", "+", "delta"}], "]"}]}], "-", "0.22"}], ",", "24"}], 
     "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"k", ",", "3.3", ",", "4.8", ",", " ", "delta"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MemberQ", "[", 
   RowBox[{"ls1", ",", "Positive"}], "]"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "Test", " ", "whether", " ", "the", " ", "upper", " ", "bound", " ", "is", 
    " ", "correct"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ls2", ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"NumberForm", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "3"}], " ", 
         RowBox[{"Coth", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"k", "+", "delta"}], ")"}], "/", "3"}], "]"}]}], "+", 
        RowBox[{"Csch", "[", 
         RowBox[{"k", "+", "delta"}], "]"}], "-", 
        RowBox[{
         RowBox[{"k", "/", "9"}], " ", 
         SuperscriptBox[
          RowBox[{"Csch", "[", "k", "]"}], "3"]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", "k", ")"}], " ", 
         RowBox[{"Csch", "[", "k", "]"}], " ", 
         RowBox[{"Coth", "[", "k", "]"}]}], "+", "0.22"}], ",", "24"}], "]"}],
      ",", " ", 
     RowBox[{"{", 
      RowBox[{"k", ",", "3.3", ",", "4.8", ",", " ", "delta"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MemberQ", "[", 
   RowBox[{"ls2", ",", "Negative"}], "]"}], 
  RowBox[{"(*", 
   RowBox[{
   "Test", " ", "whether", " ", "the", " ", "lower", " ", "bound", " ", "is", 
    " ", "correct"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.855916590823237*^9, 3.855916656575397*^9}, {
   3.8559168275990057`*^9, 3.855916920070231*^9}, {3.8559169709033422`*^9, 
   3.855917062476358*^9}, 3.855917102763197*^9, {3.8559171391383333`*^9, 
   3.8559171579594*^9}, {3.855917253002008*^9, 3.8559173204320498`*^9}, 
   3.855917618936908*^9, {3.8559189233062277`*^9, 3.855918923593886*^9}, {
   3.855918964982526*^9, 3.8559190048615437`*^9}, {3.855919041917273*^9, 
   3.8559190490584583`*^9}, {3.855919137893373*^9, 3.855919138435174*^9}, 
   3.8559195446140947`*^9, {3.85591961230345*^9, 3.8559198023776407`*^9}, {
   3.855919907247364*^9, 3.855919912676405*^9}, {3.8559199591193*^9, 
   3.855919986674818*^9}, {3.855920090005849*^9, 3.855920090130075*^9}, {
   3.855920123353037*^9, 3.855920154427251*^9}, {3.8559245494438047`*^9, 
   3.8559245521834087`*^9}},ExpressionUUID->"56f5a7ff-485b-47bd-83ad-\
bf5327373ae8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Claim 2:", "Text"]], "Subsection",
 CellChangeTimes->{{3.855916798894383*^9, 3.855916801790339*^9}, {
  3.855917596927102*^9, 
  3.855917597030851*^9}},ExpressionUUID->"35086475-fc35-48a5-913f-\
70b664c6169c"],

Cell[BoxData[{
 RowBox[{"ls3", ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"NumberForm", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"k", "/", "3"}], " ", 
        RowBox[{"Coth", "[", 
         RowBox[{"k", "/", "3"}], "]"}]}], " ", "+", 
       RowBox[{"f", "[", 
        RowBox[{"k", "+", "delta"}], "]"}], "-", "1.6"}], ",", "24"}], "]"}], 
    ",", " ", 
    RowBox[{"{", 
     RowBox[{"k", ",", "3.3", ",", "4.8", ",", " ", "delta"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MemberQ", "[", 
   RowBox[{"ls3", ",", "Negative"}], "]"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "Test", " ", "whether", " ", "the", " ", "lower", " ", "bound", " ", "is", 
    " ", "correct"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.855916590823237*^9, 3.855916656575397*^9}, {
   3.8559168275990057`*^9, 3.855916920070231*^9}, {3.8559169709033422`*^9, 
   3.855917062476358*^9}, 3.855917102763197*^9, {3.8559171391383333`*^9, 
   3.8559171579594*^9}, {3.855917253002008*^9, 3.8559173204320498`*^9}, {
   3.8559176142649183`*^9, 3.8559176549128*^9}, {3.855917877897147*^9, 
   3.855917926008811*^9}, {3.855918184764612*^9, 3.855918199528572*^9}, {
   3.855919237620376*^9, 3.855919254057695*^9}, {3.855920446573258*^9, 
   3.8559204525627327`*^9}, 
   3.855924555970017*^9},ExpressionUUID->"e68d6ddc-8f93-430f-95ee-\
d2da23468d2d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Claim 3:", "Text"]], "Subsection",
 CellChangeTimes->{{3.855916798894383*^9, 3.855916801790339*^9}, {
  3.855917596927102*^9, 3.855917597030851*^9}, {3.855918718880562*^9, 
  3.855918718967845*^9}},ExpressionUUID->"a5cefa2b-3a34-485e-a6be-\
61d5f8422ae9"],

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"3.3", "/", "2"}], " ", "-", " ", 
    RowBox[{"Coth", "[", "3.3", "]"}]}], ",", "24"}], "]"}]], "Input",
 CellChangeTimes->{{3.855916590823237*^9, 3.855916656575397*^9}, {
   3.8559168275990057`*^9, 3.855916920070231*^9}, {3.8559169709033422`*^9, 
   3.855917062476358*^9}, 3.855917102763197*^9, {3.8559171391383333`*^9, 
   3.8559171579594*^9}, {3.855917253002008*^9, 3.8559173204320498`*^9}, {
   3.8559176142649183`*^9, 3.8559176549128*^9}, {3.855917877897147*^9, 
   3.855917926008811*^9}, {3.855918184764612*^9, 3.855918199528572*^9}, {
   3.855918722915126*^9, 3.855918736496936*^9}, {3.855921196141049*^9, 
   3.855921230827385*^9}},
 CellLabel->
  "In[364]:=",ExpressionUUID->"d637c133-f6e5-4499-a759-b3e96682fd4f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Final estimate:", "Subsection",
 CellChangeTimes->{{3.855916798894383*^9, 3.855916801790339*^9}, {
  3.855917596927102*^9, 3.855917597030851*^9}, {3.855918718880562*^9, 
  3.855918718967845*^9}, {3.855920222121866*^9, 
  3.8559202246258173`*^9}},ExpressionUUID->"1a7143a9-06d2-49af-871d-\
7c7bf21107c4"],

Cell[BoxData[{
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"3.2", "/", "9"}], " ", 
      SuperscriptBox[
       RowBox[{"Csch", "[", 
        RowBox[{"\[Eta]", "/", "3"}], "]"}], "2"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Eta]", "/", "3"}], " ", 
         RowBox[{"Coth", "[", 
          RowBox[{"\[Eta]", "/", "3"}], "]"}]}], "-", "1"}], ")"}]}], " ", 
     "+", 
     RowBox[{"3.2", " ", 
      RowBox[{"Csch", "[", "\[Eta]", "]"}], " ", "*", "0.64"}], "-", 
     SuperscriptBox["0.22", "2"]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"\[Eta]", ",", "3.25", ",", " ", "4.85"}], "}"}], ",", " ", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.5"}], ",", " ", "0.5"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"Epilog", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Dotted", ",", " ", "Red", ",", " ", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"3.3", ",", " ", 
           RowBox[{"-", "0.3"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3.3", ",", " ", "2.5"}], "}"}]}], "}"}], "]"}], ",", " ", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4.8", ",", " ", 
           RowBox[{"-", "0.3"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4.8", ",", " ", "2.5"}], "}"}]}], "}"}], "]"}], ",", 
      "Dashed", ",", " ", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"3.25", ",", " ", 
           RowBox[{"-", "0.3"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4.85", ",", " ", 
           RowBox[{"-", "0.3"}]}], "}"}]}], "}"}], "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"3.25", ",", " ", "0.3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4.85", ",", " ", "0.3"}], "}"}]}], "}"}], "]"}]}], 
     "}"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"delta", " ", "=", " ", "0.1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ls4", ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"NumberForm", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"3.2", "/", "9"}], " ", 
        SuperscriptBox[
         RowBox[{"Csch", "[", 
          RowBox[{"\[Eta]", "/", "3"}], "]"}], "2"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Eta]", "/", "3"}], " ", 
           RowBox[{"Coth", "[", 
            RowBox[{"\[Eta]", "/", "3"}], "]"}]}], "-", "1"}], ")"}]}], " ", 
       "+", 
       RowBox[{"3.2", " ", 
        RowBox[{"Csch", "[", 
         RowBox[{"\[Eta]", "-", "delta"}], "]"}], " ", "*", "0.64"}], "-", 
       SuperscriptBox["0.22", "2"]}], ",", "24"}], "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"\[Eta]", ",", "3.4", ",", "4.9", ",", " ", "delta"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MemberQ", "[", 
   RowBox[{"ls4", ",", "Negative"}], "]"}], " "}]}], "Input",
 CellChangeTimes->{{3.855921053796378*^9, 3.855921117908422*^9}, {
   3.8559211530780163`*^9, 3.855921153203866*^9}, {3.8559214850806704`*^9, 
   3.855921564172587*^9}, 3.855924561746646*^9, {3.857725423760626*^9, 
   3.857725423767777*^9}},
 CellLabel->"",ExpressionUUID->"b4a074f6-abb8-4e72-9780-edf4f1f9e50e"],

Cell[BoxData["ls4"], "Input",
 CellChangeTimes->{{3.8559215515330067`*^9, 3.855921551915226*^9}},
 CellLabel->
  "In[373]:=",ExpressionUUID->"7adc269b-0aa3-405c-8d21-a6a9c0dd28ca"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["The case n =2", "Chapter",
 CellChangeTimes->{{3.8559222812440033`*^9, 
  3.8559222839635572`*^9}},ExpressionUUID->"b0f32ae4-5246-420b-b14f-\
4b4fddf33129"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["The lower bound", "Subsubsection"]], "Subsection",
 CellChangeTimes->{{3.855922870724616*^9, 3.855922873595468*^9}, {
  3.8559232580926647`*^9, 
  3.8559232585322227`*^9}},ExpressionUUID->"d7ef23f4-3224-413a-b72f-\
56750fab2bb7"],

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Coth", "[", "x", "]"}], ",", "x"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"x", ",", "1.19", ",", " ", "1.2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.857640753309916*^9, 3.857640794991881*^9}},
 CellLabel->
  "In[478]:=",ExpressionUUID->"989f76d9-bd88-42c4-a63c-d2a6a4c5cd3f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Labeled", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1.19", ",", "0"}], "}"}], ",", " ", "1.9", ",", " ", 
       "Below"}], "]"}], ",", 
     RowBox[{"Labeled", "[", " ", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2.1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2.1", ",", " ", "Large"}], "}"}], ",", " ", "Below"}], "]"}],
      ",", " ", 
     RowBox[{"Labeled", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ArcCosh", "[", "2", "]"}], ",", "0"}], "}"}], ",", 
       "\"\<\[Eta]\>\"", ",", " ", "Below"}], "]"}], ",", 
     RowBox[{"Labeled", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"2", 
          RowBox[{"ArcCosh", "[", "2", "]"}]}], ",", "0"}], "}"}], ",", 
       "\"\<\[Eta]_2\>\"", ",", " ", "Below"}], "]"}], ",", " ", 
     RowBox[{"Labeled", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"4", " ", 
          RowBox[{"ArcCosh", "[", "2", "]"}]}], ",", "0"}], "}"}], ",", 
       "\"\<2 \[Eta]_2\>\"", ",", " ", "Below"}], "]"}]}], "}"}], ",", " ", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0.5", ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.1"}], ",", "0.1"}], "}"}]}], "}"}]}], ",", " ", 
   RowBox[{"AspectRatio", "\[Rule]", 
    RowBox[{"1", "/", "6"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.857640818090694*^9, 3.857640913726009*^9}, {
  3.8576409645396748`*^9, 3.85764102727839*^9}, {3.857641152955883*^9, 
  3.8576413681842527`*^9}, {3.857724297816702*^9, 3.8577243193413763`*^9}, {
  3.8577244362247477`*^9, 3.857724473277762*^9}, {3.857724914243886*^9, 
  3.8577249390866327`*^9}, {3.857725142250176*^9, 3.8577251641758003`*^9}, {
  3.857725907162898*^9, 3.8577259199641333`*^9}, {3.857726022228899*^9, 
  3.857726039681188*^9}, {3.8577261146414967`*^9, 
  3.857726168265617*^9}},ExpressionUUID->"919d911e-f008-48ef-a3bd-\
2af3859b22dd"],

Cell[BoxData[
 GraphicsBox[{{}, {
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.012833333333333334`],
      AbsoluteThickness[1.6], 
     PointBox[{{1.19, 0.}, {2.1, 0.}, {1.3169578969248168`, 0.}, {
      2.6339157938496336`, 0.}, {5.267831587699267, 0.}}]}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6]}, {}}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6]}, {}}, {
     TagBox[
      {Opacity[0.], PointBox[{{1.19, 0.}}]},
      Annotation[#, {{Labeled}, Charting`Private`Tag$15711, {1}}]& ], 
     TagBox[
      {Opacity[0.], PointBox[{{2.1, 0.}}]},
      Annotation[#, {{Labeled}, Charting`Private`Tag$15711, {2}}]& ], 
     TagBox[
      {Opacity[0.], PointBox[{{1.3169578969248168`, 0.}}]},
      Annotation[#, {{Labeled}, Charting`Private`Tag$15711, {3}}]& ], 
     TagBox[
      {Opacity[0.], PointBox[{{2.6339157938496336`, 0.}}]},
      Annotation[#, {{Labeled}, Charting`Private`Tag$15711, {4}}]& ], 
     TagBox[
      {Opacity[0.], PointBox[{{5.267831587699267, 0.}}]},
      Annotation[#, {{Labeled}, Charting`Private`Tag$15711, {
        5}}]& ]}}, {{{}, {{}, {GraphicsGroupBox[{
         {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]]}], 
          PolygonBox[{
           Offset[{10.499999999999998`, 2.6645352591003757`*^-15}, {
             1.19, -0.008085000000000002}], 
            Offset[{10.500000000000002`, -12.999999999999996`}, {
             1.19, -0.008085000000000002}], 
            Offset[{-10.499999999999998`, -13.000000000000004`}, {
             1.19, -0.008085000000000002}], 
            Offset[{-10.500000000000002`, -2.6645352591003757`*^-15}, {
             1.19, -0.008085000000000002}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
          StyleBox[
           RotationBox["1.9`",
            BoxRotation->0.],
           StripOnInput->False,
           LineOpacity->1,
           FrontFaceOpacity->1,
           BackFaceOpacity->1,
           Opacity->1,
           FontOpacity->1], 
          Offset[{0., -6.5}, {1.19, -0.008085000000000002}], {0, 0}]}], 
       GraphicsGroupBox[{
         {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]]}], 
          PolygonBox[{
           Offset[{10.499999999999998`, 2.6645352591003757`*^-15}, {
             2.1, -0.008085000000000002}], 
            Offset[{10.500000000000002`, -12.999999999999996`}, {
             2.1, -0.008085000000000002}], 
            Offset[{-10.499999999999998`, -13.000000000000004`}, {
             2.1, -0.008085000000000002}], 
            Offset[{-10.500000000000002`, -2.6645352591003757`*^-15}, {
             2.1, -0.008085000000000002}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
          StyleBox[
           RotationBox["2.1`",
            BoxRotation->0.],
           StripOnInput->False,
           LineOpacity->1,
           FrontFaceOpacity->1,
           BackFaceOpacity->1,
           Opacity->1,
           FontOpacity->1], 
          Offset[{0., -6.5}, {2.1, -0.008085000000000002}], {0, 0}]}], 
       GraphicsGroupBox[{
         {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]]}], 
          PolygonBox[{
           Offset[{5.999999999999998, 1.7763568394002505`*^-15}, {
             1.3169578969248168`, -0.008085000000000002}], 
            Offset[{6.000000000000002, -12.999999999999998`}, {
             1.3169578969248168`, -0.008085000000000002}], 
            Offset[{-5.999999999999998, -13.000000000000002`}, {
             1.3169578969248168`, -0.008085000000000002}], 
            Offset[{-6.000000000000002, -1.7763568394002505`*^-15}, {
             1.3169578969248168`, -0.008085000000000002}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
          StyleBox[
           RotationBox["\<\"\[Eta]\"\>",
            BoxRotation->0.],
           StripOnInput->False,
           LineOpacity->1,
           FrontFaceOpacity->1,
           BackFaceOpacity->1,
           Opacity->1,
           FontOpacity->1], 
          Offset[{0., -6.5}, {1.3169578969248168, -0.008085000000000002}], \
{0, 0}]}], GraphicsGroupBox[{
         {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]]}], 
          PolygonBox[{
           Offset[{11.999999999999998`, 2.6645352591003757`*^-15}, {
             2.6339157938496336`, -0.008085000000000002}], 
            Offset[{12.000000000000002`, -14.999999999999996`}, {
             2.6339157938496336`, -0.008085000000000002}], 
            Offset[{-11.999999999999998`, -15.000000000000004`}, {
             2.6339157938496336`, -0.008085000000000002}], 
            Offset[{-12.000000000000002`, -2.6645352591003757`*^-15}, {
             2.6339157938496336`, -0.008085000000000002}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
          StyleBox[
           RotationBox["\<\"\[Eta]_2\"\>",
            BoxRotation->0.],
           StripOnInput->False,
           LineOpacity->1,
           FrontFaceOpacity->1,
           BackFaceOpacity->1,
           Opacity->1,
           FontOpacity->1], 
          Offset[{0., -7.5}, {2.6339157938496336, -0.008085000000000002}], \
{0, 0}]}], GraphicsGroupBox[{
         {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]]}], 
          PolygonBox[{
           Offset[{16.5, 3.552713678800501*^-15}, {
             5.267831587699267, -0.008085000000000002}], 
            Offset[{16.5, -14.999999999999996`}, {
             5.267831587699267, -0.008085000000000002}], 
            Offset[{-16.5, -15.000000000000004`}, {
             5.267831587699267, -0.008085000000000002}], 
            Offset[{-16.5, -3.552713678800501*^-15}, {
             5.267831587699267, -0.008085000000000002}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
          StyleBox[
           RotationBox["\<\"2 \[Eta]_2\"\>",
            BoxRotation->0.],
           StripOnInput->False,
           LineOpacity->1,
           FrontFaceOpacity->1,
           BackFaceOpacity->1,
           Opacity->1,
           FontOpacity->1], 
          Offset[{0., -7.5}, {5.267831587699267, -0.008085000000000002}], \
{0, 0}]}]}}}, {}}},
  AspectRatio->NCache[
    Rational[1, 6], 0.16666666666666666`],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0.5, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->{1302., Automatic},
  Method->{
   "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0.5, 6}, {-0.1, 0.1}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.8576412776527147`*^9, 3.8576412986749487`*^9}, 
   3.857641335757968*^9, 3.857641368831262*^9, {3.857724303479966*^9, 
   3.857724319667426*^9}, {3.857724440117921*^9, 3.857724473966185*^9}, {
   3.857724916077674*^9, 3.8577249395604963`*^9}, {3.8577251452920713`*^9, 
   3.857725164629279*^9}, {3.8577259116597843`*^9, 3.8577259202509413`*^9}, {
   3.857726026646*^9, 3.857726040117482*^9}, {3.857726118674062*^9, 
   3.8577261281453953`*^9}, 3.8577261627827682`*^9},
 CellLabel->"Out[84]=",ExpressionUUID->"2ffc2dd3-a64e-49c4-9ac1-fe88ac65bdd6"]
}, Open  ]],

Cell[BoxData["|"], "Input",
 CellChangeTimes->{
  3.857726122421192*^9},ExpressionUUID->"fe95f39c-b382-43a8-8967-\
50f58bc87f14"],

Cell[BoxData[{
 RowBox[{"NumberForm", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"2", 
     RowBox[{"Sech", "[", "1.4", "]"}]}], "-", "1."}], ",", "24"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"NumberForm", "[", 
  RowBox[{
   RowBox[{"1", "-", 
    RowBox[{"2.1", " ", 
     RowBox[{"Tanh", "[", "2.1", "]"}], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", 
        RowBox[{"Sech", "[", "2.1", "]"}]}]}], ")"}]}]}], ",", "24"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.855922294640944*^9, 3.8559223459401608`*^9}, {
  3.855922399015531*^9, 3.8559224391167383`*^9}},
 CellLabel->
  "In[379]:=",ExpressionUUID->"d9065277-71d8-4fff-820f-1d74dd3f3697"],

Cell[BoxData[{
 RowBox[{"NumberForm", "[", 
  RowBox[{
   RowBox[{"2", "-", 
    RowBox[{"3", " ", "1.19", " ", 
     SuperscriptBox[
      RowBox[{"Tanh", "[", "1.19", "]"}], "2"]}]}], ",", "24"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"NumberForm", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"3", "/", "2"}], "-", 
    RowBox[{"Cosh", "[", "1.19", "]"}]}], ",", "24"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"NumberForm", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"3", "/", "2"}], "-", 
    RowBox[{"2.1", " ", 
     RowBox[{"Csch", "[", "2.1", "]"}]}], " ", "-", " ", 
    RowBox[{"1.19", " ", 
     RowBox[{"Tanh", "[", "1.19", "]"}]}]}], ",", "24"}], "]"}]}], "Input",
 CellChangeTimes->{{3.855922479178149*^9, 3.855922619060296*^9}},
 CellLabel->
  "In[385]:=",ExpressionUUID->"489586fa-7b24-4438-9cff-7280eed04562"],

Cell[BoxData[{
 RowBox[{"NumberForm", "[", 
  RowBox[{
   RowBox[{"1", "-", 
    RowBox[{"Sech", "[", "1.85", "]"}], " ", "-", " ", 
    RowBox[{"1.85", " ", 
     RowBox[{"Tanh", "[", "1.85", "]"}]}], " ", "+", 
    RowBox[{"2", " ", "1.85", " ", 
     RowBox[{"Sech", "[", "1.85", "]"}], 
     RowBox[{"Tanh", "[", "1.85", "]"}]}]}], ",", "24"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"NumberForm", "[", 
  RowBox[{
   RowBox[{"1", "-", 
    RowBox[{"Sech", "[", "1.87", "]"}], " ", "-", " ", 
    RowBox[{"1.87", " ", 
     RowBox[{"Tanh", "[", "1.87", "]"}]}], " ", "+", 
    RowBox[{"2", " ", "1.87", " ", 
     RowBox[{"Sech", "[", "1.87", "]"}], 
     RowBox[{"Tanh", "[", "1.87", "]"}]}]}], ",", "24"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", " ", 
  RowBox[{
   RowBox[{"1", "-", 
    RowBox[{"Sech", "[", "t", "]"}], " ", "-", " ", 
    RowBox[{"t", " ", 
     RowBox[{"Tanh", "[", "t", "]"}]}], " ", "+", 
    RowBox[{"2", " ", "t", " ", 
     RowBox[{"Sech", "[", "t", "]"}], 
     RowBox[{"Tanh", "[", "t", "]"}]}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"t", ",", " ", "1.84", ",", " ", "1.88"}], "}"}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.855922638032052*^9, 3.855922769156773*^9}},
 CellLabel->
  "In[391]:=",ExpressionUUID->"ab8429c2-8006-4c97-bcd5-0b3d7459bab5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["The upper bound", "Subsubsection"]], "Subsection",
 CellChangeTimes->{{3.855922870724616*^9, 
  3.855922873595468*^9}},ExpressionUUID->"351b3211-c72e-41cc-a0b1-\
270eb7a955d1"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"B", "[", 
       RowBox[{"\[Eta]", ",", "2"}], "]"}], ",", "\[Eta]"}], "]"}], "/.", 
    RowBox[{"\[Eta]", "\[Rule]", "3."}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"B", "[", 
       RowBox[{"\[Eta]", ",", "2"}], "]"}], ",", "\[Eta]"}], "]"}], "/.", 
    RowBox[{"\[Eta]", "\[Rule]", "3.1"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8559228788614073`*^9, 3.8559229961333447`*^9}, {
   3.8559231619109993`*^9, 3.8559231795593233`*^9}, 3.855923238283886*^9, {
   3.857725423770056*^9, 
   3.8577254237725143`*^9}},ExpressionUUID->"fc9155cf-ab02-40b9-ad19-\
2dd29e0f5d69"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Three optimal points", "Chapter",
 CellChangeTimes->{{3.8564922342282653`*^9, 
  3.8564922379845457`*^9}},ExpressionUUID->"ef5ff88f-a6c9-4953-b101-\
cdce8017cb6e"],

Cell[CellGroupData[{

Cell["The lower bound", "Section",
 CellChangeTimes->{{3.85649374232195*^9, 
  3.8564937535969734`*^9}},ExpressionUUID->"4c6c3912-4296-4064-93f3-\
0512caa56177"],

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{
   RowBox[{"rho", "[", "4.", "]"}], ",", "24"}], "]"}]], "Input",
 CellChangeTimes->{{3.8564942970061502`*^9, 
  3.856494346153905*^9}},ExpressionUUID->"d0ce5ddf-d8e4-409b-98a4-\
77f02418a040"],

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"k", "+", "2"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"2", "k"}], "-", "1"}]], "-", 
       RowBox[{"2", "k"}], "-", "1"}], ")"}]}], "+", 
    RowBox[{"2", "k"}], "+", "1"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"k", ",", "2", ",", " ", "30"}], " ", "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8564938199778776`*^9, 
  3.856493874280567*^9}},ExpressionUUID->"fcded22a-35d9-4193-ba40-\
bb30860b8b8b"],

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Csch", "[", 
      RowBox[{"rho", "[", "2", "]"}], "]"}], " ", "/", 
     RowBox[{"rho", "[", "2", "]"}]}], " ", "-", " ", 
    SuperscriptBox[
     RowBox[{"Csch", "[", 
      RowBox[{"rho", "[", "2.", "]"}], "]"}], "2"]}], ",", " ", "24"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.856493887138893*^9, 3.85649391006579*^9}, {
  3.8564940531471205`*^9, 
  3.856494057062235*^9}},ExpressionUUID->"0908afa7-e18e-4d7d-8823-\
3a9715945e6b"],

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"2.", " ", 
     RowBox[{"ArcCosh", "[", "5", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Csch", "[", 
         RowBox[{"rho", "[", "5", "]"}], "]"}], " ", "/", 
        RowBox[{"rho", "[", "5", "]"}]}], " ", "-", " ", 
       SuperscriptBox[
        RowBox[{"Csch", "[", 
         RowBox[{"rho", "[", "5", "]"}], "]"}], "2"]}], ")"}]}], " ", "-", 
    RowBox[{
     RowBox[{"1", "/", "2"}], " ", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"1", "-", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["5", "2"], "-", "1"}], ")"}]}]}], "]"}]}]}], ",", 
   "24"}], "]"}]], "Input",
 CellChangeTimes->{{3.8564940346613398`*^9, 3.856494118643095*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"78f95ea6-2056-40a2-b303-4642637386d8"],

Cell[BoxData[{
 RowBox[{"NumberForm", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"t", ",", "2"}], "]"}], ",", "t"}], "]"}], "/.", " ", 
    RowBox[{"t", "->", " ", 
     RowBox[{"2", " ", 
      RowBox[{"ArcCosh", "[", "2.", "]"}]}]}]}], ",", " ", "24"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"NumberForm", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"t", ",", "3"}], "]"}], ",", "t"}], "]"}], "/.", " ", 
    RowBox[{"t", "->", " ", 
     RowBox[{"2", " ", 
      RowBox[{"ArcCosh", "[", "3.", "]"}]}]}]}], ",", " ", "24"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"NumberForm", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"t", ",", "4"}], "]"}], ",", "t"}], "]"}], "/.", " ", 
    RowBox[{"t", "->", " ", 
     RowBox[{"2", " ", 
      RowBox[{"ArcCosh", "[", "4.", "]"}]}]}]}], ",", " ", "24"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.8564941302586927`*^9, 3.856494184658109*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"fe78b3db-0613-4eb9-900e-1ee6847dcb3b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["The upper bound", "Section",
 CellChangeTimes->{{3.8564942350188284`*^9, 
  3.8564942385072503`*^9}},ExpressionUUID->"1eb8f555-6065-4b8b-a5b9-\
21ef9d92eef2"],

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Coth", "[", "1.05", "]"}], "-", 
    RowBox[{"1.05", " ", 
     SuperscriptBox[
      RowBox[{"Coth", "[", "1.05", "]"}], "2"]}], "+", 
    RowBox[{
     RowBox[{"3", "/", "7"}], " ", "1.05"}]}], ",", " ", "24"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.856494647006898*^9, 3.856494675062272*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"19d280f6-d860-4710-a023-3b231c7245ef"],

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{
   RowBox[{"1.", "-", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"rho", "[", "4", "]"}], "/", "2"}], "/", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       SuperscriptBox["4", "2"], "-", "1"}], "]"}]}], " ", "-", " ", 
    RowBox[{
     RowBox[{"rho", "[", "4", "]"}], 
     RowBox[{"Coth", "[", "4", "]"}]}], "+", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"1", "+", 
       SuperscriptBox["4", 
        RowBox[{"-", "2"}]]}], "]"}], " ", 
     RowBox[{"2", "/", "7"}], " ", 
     RowBox[{"ArcCosh", "[", "4", "]"}]}]}], ",", "24"}], "]"}]], "Input",
 CellChangeTimes->{{3.8564947034451265`*^9, 3.856494774056671*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"7b525527-fa2f-41a2-a0dd-4047f385e63a"],

Cell[BoxData[{
 RowBox[{"NumberForm", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"t", ",", "3"}], "]"}], ",", "t"}], "]"}], "/.", " ", 
    RowBox[{"t", "->", " ", "3.9"}]}], ",", " ", "24"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"NumberForm", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"B", "[", 
       RowBox[{"t", ",", "3"}], "]"}], ",", "t"}], "]"}], "/.", " ", 
    RowBox[{"t", "->", " ", "3.9"}]}], ",", " ", "24"}], "]"}]}], "Input",
 CellChangeTimes->{{3.856494812362399*^9, 3.856494839718483*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"aa8b5c9c-a0b7-4aa9-b10f-66d1ef815922"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1920, 1135},
WindowMargins->{{0, Automatic}, {0, Automatic}},
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 221, 4, 99, "Title",ExpressionUUID->"07b0f01a-821b-4c3f-9082-a5bc690dea16"],
Cell[804, 28, 150, 3, 36, "Text",ExpressionUUID->"65d24c5a-6548-445f-a7af-635cc47312f4"],
Cell[CellGroupData[{
Cell[979, 35, 4521, 139, 239, "Input",ExpressionUUID->"b8fd7187-04aa-4132-b123-cffe1735acb9"],
Cell[5503, 176, 5051, 115, 234, "Output",ExpressionUUID->"3c20fb8b-79e9-4045-8b7c-dbd141f726cc"]
}, Open  ]],
Cell[10569, 294, 437, 12, 55, "Input",ExpressionUUID->"8fc1925e-ef99-4721-bb3d-240d45effc08"],
Cell[11009, 308, 151, 3, 36, "Text",ExpressionUUID->"cc8dd69c-6ea2-40b6-a175-1208d8db4056"],
Cell[11163, 313, 1637, 41, 55, "Input",ExpressionUUID->"64907f09-b181-4986-9ee0-dfadb4a0afcb"],
Cell[12803, 356, 359, 11, 36, "Text",ExpressionUUID->"d3fbdab2-cad9-4a96-b520-3c31131e5f10"],
Cell[13165, 369, 1908, 49, 55, "Input",ExpressionUUID->"0d4caeae-5010-41cf-9449-b252028e8961"],
Cell[CellGroupData[{
Cell[15098, 422, 1742, 48, 69, "Input",ExpressionUUID->"41c55337-4b79-453e-b49e-0b33a1ab31d8"],
Cell[16843, 472, 21541, 419, 236, "Output",ExpressionUUID->"55735364-655c-4ec6-93bf-fd1dd1b441f7"]
}, Open  ]],
Cell[38399, 894, 410, 12, 36, "Text",ExpressionUUID->"ea3d6896-c54f-49a7-b436-0317586f544a"],
Cell[38812, 908, 693, 17, 63, "Input",ExpressionUUID->"54d18c6a-42bb-4717-a462-d0406cc8b82f"],
Cell[39508, 927, 191, 3, 36, "Text",ExpressionUUID->"75c5da78-c8f0-4fc5-8ea8-c67d8642938e"],
Cell[39702, 932, 247, 7, 31, "Input",ExpressionUUID->"5c98c42e-b1e7-497e-a06f-799ef3080319"],
Cell[39952, 941, 766, 17, 55, "Input",ExpressionUUID->"fdd7c93b-f0a3-4461-8bd8-af66bf87fb0a"],
Cell[40721, 960, 431, 10, 64, "Input",ExpressionUUID->"d5c9e304-7cf1-4c5e-bf6e-97bfc87a19ce"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41189, 975, 216, 4, 99, "Title",ExpressionUUID->"bbe7999d-3158-4446-af94-5dcad38f413d"],
Cell[41408, 981, 4605, 123, 170, "Input",ExpressionUUID->"c2c299f1-3b50-4ee2-8b2c-ea3f1eb99b2d"],
Cell[46016, 1106, 2095, 49, 55, "Input",ExpressionUUID->"a8f3e3d1-bd00-481b-93d9-943f97fc83e4"],
Cell[48114, 1157, 1669, 45, 55, "Input",ExpressionUUID->"aee059c9-ab5d-47e1-85b2-2e2a6bc58f11"],
Cell[49786, 1204, 2650, 66, 55, "Input",ExpressionUUID->"0125c4a3-7d28-4a18-b133-ac182b9416f5"],
Cell[52439, 1272, 2144, 57, 55, "Input",ExpressionUUID->"7f48652b-cb93-4cf5-9e24-11b8d356a11b"],
Cell[CellGroupData[{
Cell[54608, 1333, 247, 7, 70, "Chapter",ExpressionUUID->"bd0d311a-14ce-4699-a014-ea8d0039ea4f"],
Cell[CellGroupData[{
Cell[54880, 1344, 470, 13, 68, "Section",ExpressionUUID->"b7e2153c-d2b8-4bca-a695-e8dcac9d6507"],
Cell[55353, 1359, 867, 24, 109, "Input",ExpressionUUID->"fab33552-e7e8-469e-8ad6-f7df5dd928d6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56257, 1388, 171, 3, 68, "Section",ExpressionUUID->"2a5713ba-fcf1-42b8-9568-cf4e794d6578"],
Cell[56431, 1393, 934, 27, 78, "Input",ExpressionUUID->"dbb27b29-5d03-42cd-b1cc-664b93d7c5c0"],
Cell[57368, 1422, 633, 18, 39, "Input",ExpressionUUID->"0c268dd2-e690-4ab2-8f17-19927fc1d333"],
Cell[58004, 1442, 349, 8, 31, "Input",ExpressionUUID->"e65cd510-9695-443c-8ae7-18680a08d168"],
Cell[58356, 1452, 1449, 45, 185, "Input",ExpressionUUID->"6d8ee1e2-378d-4612-9375-ef0da01645ef"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[59854, 1503, 156, 3, 70, "Chapter",ExpressionUUID->"8b03c61f-398f-4c3b-8673-d3661200d063"],
Cell[60013, 1508, 1857, 56, 180, "Input",ExpressionUUID->"caaef1c0-d096-4c58-afa1-e2a4a4fdddfa"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[61919, 1570, 215, 4, 99, "Title",ExpressionUUID->"7ef863d1-a72a-4e75-a72b-8af326dc4411"],
Cell[62137, 1576, 3596, 100, 78, "Input",ExpressionUUID->"cbf5b674-c89a-46db-824b-1952dd15161d"],
Cell[65736, 1678, 3453, 98, 78, "Input",ExpressionUUID->"75cf66ad-595a-46d1-b0f7-677a23e3d125"],
Cell[69192, 1778, 362, 10, 31, "Input",ExpressionUUID->"b9d84007-d4a4-4c7a-b314-b62273be7eca"],
Cell[69557, 1790, 761, 21, 31, "Input",ExpressionUUID->"43faef88-1a99-488c-88c7-c4024d3955ed"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70355, 1816, 222, 4, 99, "Title",ExpressionUUID->"252d9586-8b1e-4134-8119-142b8620d569"],
Cell[70580, 1822, 4202, 114, 216, "Input",ExpressionUUID->"0ed7286e-f8c8-4a53-adbf-001569beebe5"],
Cell[CellGroupData[{
Cell[74807, 1940, 305, 5, 70, "Chapter",ExpressionUUID->"dab6d7dd-8a85-4744-9208-c1731c931523"],
Cell[75115, 1947, 468, 11, 31, "Input",ExpressionUUID->"317f0914-a90b-447c-b50a-ee59b9f5d929"]
}, Open  ]],
Cell[CellGroupData[{
Cell[75620, 1963, 160, 3, 70, "Chapter",ExpressionUUID->"16e39a75-aa12-434b-b4e9-dcabd57d801b"],
Cell[75783, 1968, 368, 10, 31, "Input",ExpressionUUID->"44b08aab-6872-4245-b296-e9ded5c27a6e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[76200, 1984, 223, 4, 99, "Title",ExpressionUUID->"d0f1165e-63ad-457e-8a36-26acf3e6cc63"],
Cell[76426, 1990, 5138, 135, 239, "Input",ExpressionUUID->"18fe6d7e-bb25-4885-812a-9f1e1187662b"],
Cell[CellGroupData[{
Cell[81589, 2129, 172, 3, 70, "Chapter",ExpressionUUID->"02f95cdd-fe99-43ea-8337-43eb8bbe5215"],
Cell[CellGroupData[{
Cell[81786, 2136, 5298, 150, 216, "Input",ExpressionUUID->"82a8f3c8-919b-4f9c-81dd-3c52a2d203ac"],
Cell[87087, 2288, 110466, 2033, 391, "Output",ExpressionUUID->"d35736ee-7733-4169-85be-49254a7c29ce"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[197602, 4327, 191, 3, 67, "Subtitle",ExpressionUUID->"2867675a-6580-49b4-a5ea-55051bc51924"],
Cell[CellGroupData[{
Cell[197818, 4334, 187, 3, 68, "Section",ExpressionUUID->"c0f95c4d-bc72-46a2-bfba-480f1529e943"],
Cell[198008, 4339, 322, 8, 31, "Input",ExpressionUUID->"e2fefa0f-4475-4dae-bda7-8e4e24998136"],
Cell[CellGroupData[{
Cell[198355, 4351, 214, 4, 54, "Subsection",ExpressionUUID->"d320ce1c-794d-4f19-a350-6b1c34793ebf"],
Cell[198572, 4357, 1734, 46, 124, "Input",ExpressionUUID->"2c234ea1-bd1c-4a45-a8f8-04c2cd19182c"],
Cell[200309, 4405, 1027, 27, 78, "Input",ExpressionUUID->"61bc52dd-7df4-48ae-8ee9-6101c6fddc31"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[201385, 4438, 162, 3, 68, "Section",ExpressionUUID->"13fa9362-b8fd-4ba3-a5cb-c9b8799ac6d9"],
Cell[201550, 4443, 1488, 44, 94, "Input",ExpressionUUID->"db7ece41-bff3-447e-9032-652108560ee3"],
Cell[CellGroupData[{
Cell[203063, 4491, 175, 3, 55, "Subsection",ExpressionUUID->"1f86fb0b-15a8-4a57-9633-c8a09ed56dfc"],
Cell[203241, 4496, 2115, 53, 124, "Input",ExpressionUUID->"bd163f32-70a4-4de3-ae6a-cb9ccea499ce"],
Cell[205359, 4551, 1033, 31, 101, "Input",ExpressionUUID->"dfee552f-d82f-4beb-96ac-693de5a7b1c8"],
Cell[206395, 4584, 1455, 38, 101, "Input",ExpressionUUID->"4e74a4c1-3f3b-4f26-910c-a738f15d756d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[207887, 4627, 212, 4, 55, "Subsection",ExpressionUUID->"c940f03f-00fe-4a87-a9f2-8fbe5bf4ca17"],
Cell[208102, 4633, 647, 18, 62, "Input",ExpressionUUID->"e7b2a9b7-0486-4575-aec4-26ccc9db2a70"],
Cell[208752, 4653, 857, 23, 62, "Input",ExpressionUUID->"1aad8e50-674e-4f32-822d-d7a2eab70e4b"],
Cell[209612, 4678, 2036, 56, 170, "Input",ExpressionUUID->"5dadb5af-859f-42b9-a48e-d4fa19f3bba8"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[211687, 4739, 162, 3, 70, "Chapter",ExpressionUUID->"f398a859-236f-4b3a-89e2-4bc0782cfcbf"],
Cell[CellGroupData[{
Cell[211874, 4746, 208, 4, 41, "Chapter",ExpressionUUID->"fca1ffb8-5e52-4d22-b7c6-5eb774085371"],
Cell[212085, 4752, 1651, 47, 124, "Input",ExpressionUUID->"c3804e95-abd9-4a4f-9c53-fce3a38ac870"]
}, Open  ]],
Cell[CellGroupData[{
Cell[213773, 4804, 218, 4, 70, "Chapter",ExpressionUUID->"e168e0e7-448e-471c-8807-00363e2bcb97"],
Cell[213994, 4810, 601, 15, 55, "Input",ExpressionUUID->"48c0cb70-069b-4e7f-b0ae-ae27ece9ceb7"],
Cell[214598, 4827, 548, 16, 39, "Input",ExpressionUUID->"6271c78e-3595-4381-838d-f3883147573e"],
Cell[215149, 4845, 656, 16, 55, "Input",ExpressionUUID->"219d90b0-4e27-4705-8b1f-b2ab419564c9"],
Cell[215808, 4863, 572, 15, 55, "Input",ExpressionUUID->"1970fb40-dfa6-4bce-a238-1ae2779d6dba"]
}, Open  ]],
Cell[CellGroupData[{
Cell[216417, 4883, 192, 3, 49, "Subtitle",ExpressionUUID->"27806778-3666-4df2-a117-570883d2f24e"],
Cell[216612, 4888, 496, 12, 31, "Input",ExpressionUUID->"223fbcf5-0436-49e9-bcb0-bd4777a0a68d"],
Cell[217111, 4902, 2658, 69, 55, "Input",ExpressionUUID->"a448ec4b-51aa-43b8-83ac-bd136be0cc50"],
Cell[CellGroupData[{
Cell[219794, 4975, 184, 3, 49, "Subsection",ExpressionUUID->"843846bf-a31a-4371-992a-8e5e84adcce3"],
Cell[219981, 4980, 3434, 88, 163, "Input",ExpressionUUID->"56f5a7ff-485b-47bd-83ad-bf5327373ae8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[223452, 5073, 233, 4, 49, "Subsection",ExpressionUUID->"35086475-fc35-48a5-913f-70b664c6169c"],
Cell[223688, 5079, 1380, 33, 55, "Input",ExpressionUUID->"e68d6ddc-8f93-430f-95ee-d2da23468d2d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[225105, 5117, 279, 4, 49, "Subsection",ExpressionUUID->"a5cefa2b-3a34-485e-a6be-61d5f8422ae9"],
Cell[225387, 5123, 802, 15, 31, "Input",ExpressionUUID->"d637c133-f6e5-4499-a759-b3e96682fd4f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[226226, 5143, 309, 5, 55, "Subsection",ExpressionUUID->"1a7143a9-06d2-49af-871d-7c7bf21107c4"],
Cell[226538, 5150, 3496, 99, 147, "Input",ExpressionUUID->"b4a074f6-abb8-4e72-9780-edf4f1f9e50e"],
Cell[230037, 5251, 180, 3, 31, "Input",ExpressionUUID->"7adc269b-0aa3-405c-8d21-a6a9c0dd28ca"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[230266, 5260, 162, 3, 70, "Chapter",ExpressionUUID->"b0f32ae4-5246-420b-b14f-4b4fddf33129"],
Cell[CellGroupData[{
Cell[230453, 5267, 253, 4, 54, "Subsection",ExpressionUUID->"d7ef23f4-3224-413a-b72f-56750fab2bb7"],
Cell[230709, 5273, 386, 10, 31, "Input",ExpressionUUID->"989f76d9-bd88-42c4-a63c-d2a6a4c5cd3f"],
Cell[CellGroupData[{
Cell[231120, 5287, 2108, 55, 55, "Input",ExpressionUUID->"919d911e-f008-48ef-a3bd-2af3859b22dd"],
Cell[233231, 5344, 8481, 191, 242, "Output",ExpressionUUID->"2ffc2dd3-a64e-49c4-9ac1-fe88ac65bdd6"]
}, Open  ]],
Cell[241727, 5538, 129, 3, 31, "Input",ExpressionUUID->"fe95f39c-b382-43a8-8967-50f58bc87f14"],
Cell[241859, 5543, 673, 20, 55, "Input",ExpressionUUID->"d9065277-71d8-4fff-820f-1d74dd3f3697"],
Cell[242535, 5565, 829, 24, 86, "Input",ExpressionUUID->"489586fa-7b24-4438-9cff-7280eed04562"],
Cell[243367, 5591, 1314, 35, 78, "Input",ExpressionUUID->"ab8429c2-8006-4c97-bcd5-0b3d7459bab5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[244718, 5631, 200, 3, 54, "Subsection",ExpressionUUID->"351b3211-c72e-41cc-a0b1-270eb7a955d1"],
Cell[244921, 5636, 721, 19, 55, "Input",ExpressionUUID->"fc9155cf-ab02-40b9-ad19-2dd29e0f5d69"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[245691, 5661, 169, 3, 70, "Chapter",ExpressionUUID->"ef5ff88f-a6c9-4953-b101-cdce8017cb6e"],
Cell[CellGroupData[{
Cell[245885, 5668, 161, 3, 68, "Section",ExpressionUUID->"4c6c3912-4296-4064-93f3-0512caa56177"],
Cell[246049, 5673, 247, 6, 31, "Input",ExpressionUUID->"d0ce5ddf-d8e4-409b-98a4-77f02418a040"],
Cell[246299, 5681, 579, 18, 39, "Input",ExpressionUUID->"fcded22a-35d9-4193-ba40-bb30860b8b8b"],
Cell[246881, 5701, 531, 15, 39, "Input",ExpressionUUID->"0908afa7-e18e-4d7d-8823-3a9715945e6b"],
Cell[247415, 5718, 880, 25, 39, "Input",ExpressionUUID->"78f95ea6-2056-40a2-b303-4642637386d8"],
Cell[248298, 5745, 1162, 35, 78, "Input",ExpressionUUID->"fe78b3db-0613-4eb9-900e-1ee6847dcb3b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[249497, 5785, 164, 3, 68, "Section",ExpressionUUID->"1eb8f555-6065-4b8b-a5b9-21ef9d92eef2"],
Cell[249664, 5790, 457, 12, 39, "Input",ExpressionUUID->"19d280f6-d860-4710-a023-3b231c7245ef"],
Cell[250124, 5804, 768, 21, 39, "Input",ExpressionUUID->"7b525527-fa2f-41a2-a0dd-4047f385e63a"],
Cell[250895, 5827, 693, 19, 55, "Input",ExpressionUUID->"aa8b5c9c-a0b7-4aa9-b10f-66d1ef815922"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/supplement_Gabor-Frame-Bound-Optimization.tex <==
\documentclass[a4paper,11pt]{amsart}

% no indentination for new paragraphs
\setlength\parindent{0pt}

% no indentination in footnotes
\usepackage[hang,flushmargin]{footmisc}

% Packages
\usepackage{graphicx,rotating}
\usepackage{subfigure}
%\usepackage{tcolorbox}
\usepackage[font=footnotesize,labelfont=footnotesize]{caption}
\usepackage[utf8]{inputenc}
\usepackage[toc]{appendix}
\usepackage{twoopt}
\usepackage{float}

\usepackage{orcidlink}

\usepackage{amssymb}
\usepackage{amsthm}
\usepackage{amsmath,a4wide}
%\numberwithin{equation}{section}
\usepackage{hyperref}
\usepackage{mathtools}
\usepackage{amsfonts}
\usepackage[foot]{amsaddr}
%\usepackage{commath}

\usepackage{marvosym}
\usepackage{verbatim}
\usepackage{marginnote}

\usepackage{enumerate}
%\usepackage{twoopt}
% \usepackage{tikz,pgfplots}
% \usetikzlibrary{shapes}
% \usetikzlibrary{intersections}
\usepackage{pdfsync}
%\usepackage{caption}
\usepackage{wrapfig}


\usepackage{enumerate}
% \usepackage{showkeys}
\mathtoolsset{showonlyrefs}

\theoremstyle{plain}
\newtheorem{theorem}{Theorem}[section]
\newtheorem*{theorem*}{Theorem}
\theoremstyle{plain}
\newtheorem{corollary}[theorem]{Corollary}
\theoremstyle{plain}
\newtheorem{claim}[section]{Claim}
%\newtheorem*{claim}{Claim}
\theoremstyle{plain}
\newtheorem{proposition}[theorem]{Proposition}
\newtheorem*{proposition*}{Proposition}
\theoremstyle{definition}
\newtheorem{definition}[theorem]{Definition}
\theoremstyle{remark}
\newtheorem*{remark}{Remark}
\theoremstyle{remark}
\newtheorem*{properties}{Properties}
\theoremstyle{definition}
\newtheorem{example}{Example}[section]
\renewcommand{\theexample}{\Alph{example}}	%\thexxx counter for xxx, \Alph{xxx} converts number to character
\theoremstyle{plain}
\newtheorem{conjecture}[theorem]{Conjecture}
\theoremstyle{definition}
\newtheorem{problem}{Problem}

\newtheorem{innercustomthm}{Theorem}
\newenvironment{customthm}[1]
  {\renewcommand\theinnercustomthm{#1}\innercustomthm}
  {\endinnercustomthm}

\providecommand{\norm}[1]{\left\lVert #1 \right\rVert}
\providecommand{\abs}[1]{\left\lvert #1 \right\rvert}

% Characters, Sets and Spaces
\newcommand{\Q}{\mathbb{Q}}
\newcommand{\R}{\mathbb{R}}
\newcommand{\C}{\mathbb{C}}
\newcommand{\Rd}{\mathbb{R}^d}
\newcommand{\Z}{\mathbb{Z}}
\newcommand{\N}{\mathbb{N}}
\newcommand{\Lt}[1][d]{L^2(\R^{#1})}
\newcommand{\G}{\mathcal{G}}
\newcommand{\F}{\mathcal{F}}
\newcommand{\B}{\mathcal{B}}
\newcommand{\So}{\mathcal{S}_0}
\newcommand{\Lp}[1]{L^#1}
\newcommand{\lp}[1]{\ell^#1}
\newcommand{\indicator}{\raisebox{2pt}{$\chi$}}
\renewcommand{\l}{\lambda}
\renewcommand{\L}{\Lambda}
\newcommand{\HD}{\mathcal{H}(\mathbb{D})}
\newcommand{\D}{\mathbb{D}}
\newcommand{\LC}{\mathcal{L}}
\renewcommand{\d}{\delta}
\renewcommand{\H}{\mathbb{H}}

\newcommand{\detp}{{\det}^\prime}

\newcommandtwoopt{\xarrow}[2][0.5cm][0]{\mathrel{\rotatebox[origin=c]{#2}{$\xrightarrow{\rule{#1}{0pt}}$}}}

\newcommand{\dotp}{
    \mathop{
        \mathchoice{\vcenter{\hbox{\Huge$\cdot$}}}
                   {\vcenter{\hbox{\Huge$\cdot$}}}
                   {\vcenter{\hbox{\Large$\cdot$}}}
                   {\vcenter{\hbox{\small$\cdot$}}}
    }
}

\DeclareMathOperator*{\essinf}{ess\,inf}
\DeclareMathOperator*{\esssup}{ess\,sup}
\DeclareMathOperator{\supp}{supp}
\DeclareMathOperator{\sech}{sech}
\DeclareMathOperator{\csch}{csch}
\DeclareMathOperator{\arccosh}{arccosh}
\DeclareMathOperator{\arcsinh}{arcsinh}

% COMMENTS in the text
\usepackage{xcolor}
\newcommand{\mf}[1]{\textcolor{blue}{#1}}
\newcommand{\is}[1]{\textcolor{violet}{#1}}
\newcommand{\hf}[1]{\textcolor{green}{#1}}

% ALLOW Formulas to split
\allowdisplaybreaks

% ARXIV footnotes adjustment
%\usepackage{manyfoot}
%\DeclareNewFootnote{A}[alph]
%\DeclareNewFootnote{B}[arabic]

\usepackage{nccfoots}
\newcommand{\ArXivFootnote}[1]{\Footnote{arXiv}{ #1}}
%\newcommand{\FootNote}[1]{\footnote{a}{#1}}
\begin{document}


\title[Supplement to: Gabor frame bound optimizations]{Supplement to: \\ Gabor frame bound optimizations}

\author[M.\ Faulhuber]{Markus Faulhuber \orcidlink{0000-0002-7576-5724}
}
\email{markus.faulhuber@univie.ac.at}
\author[I.\ Shafkulovska]{Irina Shafkulovska \orcidlink{0000-0003-1675-3122}
}
\email{irina.shafkulovska@univie.ac.at}
\address{NuHAG, Faculty of Mathematics, University of Vienna \newline Oskar-Morgenstern-Platz 1, 1090 Vienna, Austria}

\subjclass[2020]{primary: 42C15; secondary: 26A06, 33B10}

\keywords{exponential functions, frame bounds, Gabor frame, hyperbolic functions, lattice}

\maketitle

%\section*{Introduction}\label{sec_Intro}
In this supplement, we provide technical details which were omitted in the manuscript for the sake of readability. This supplement, however, should not be considered on its own and it should be used as follows: each calculation has a number. This number appears in the original manuscript as a superscript in the mentioned section and at the spot where we omitted the respective calculation/explanation. The context is given there.

%\section*{Section 4}
\subsection*{2}
The hyperbolic functions are the analogues of the ordinary trigonometric functions and fulfill similar identities. For the reader's convenience, we not only recall them, but also provide some easy bounds which we used in the manuscript. Although we only observe them with strictly positive arguments, their maximal domain is the complex plane. We write for $x>0$
\begin{align}
	\cosh(x) &= \tfrac{e^x+e^{-x}}{2} = \sum\limits_{k=0}^{\infty}\tfrac{x^{2k}}{(2k)!},& 
	\sech(x) &= \tfrac{1}{\cosh(x)}, \\[0.5ex]
	\sinh(x) &= \tfrac{e^x-e^{-x}}{2} = \sum\limits_{k=0}^{\infty}\tfrac{x^{2k+1}}{(2k+1)!}&
	\csch(x) &= \tfrac{1}{\sinh(x)}\\[0.5ex]
	\tanh(x) &= \tfrac{\sinh(x)}{\cosh(x)} = 1-2\,\big(e^{2x}+1\big)^{-1}&
	\coth(x) &= \tfrac{\cosh(x)}{\sinh(x)} = 1+2\,\big(e^{2x}-1\big)^{-1}.
\end{align}
A wealth of identities analogous to the trigonometric functions hold. We will frequently use
\begin{align}
	\cosh(x)^2 - \sinh(x)^2 & = 1,&  
	\cosh(2x) &= 2 \cosh(x)^2-1, \\[0.5ex]
	\tanh(x)^2+\sech(x)^2 & = 1,&
	\sinh(2x) &= 2\sinh(x)\cosh(x) \\[0.5ex]
	\coth(x)^2 - \csch(x)^2 & = 1.&   &
\end{align}
The series expansions of $\exp,\ \cosh,\ \sinh$ consist of strictly positive terms and converge quite fast. The monotonicity properties of hyperbolic functions can be read easily from their Taylor expansions or the relation to the exponential function. Truncation of the Taylor series also provide good upper and lower bounds. It is not difficult (for instance, from the Taylor expansions) to see that $\cosh,\ \sinh$ and $\tanh$ are strictly monotonically increasing, whereas the others are strictly monotonically decreasing.

For further bounds, estimates of the following type are usually good enough:
\begin{equation}
	\tfrac{e^x}{2}<\cosh(x)<\tfrac{e^x+1}{2}<e^x, \quad x > 0.
\end{equation}

In some of our calculations we will use the symbols $\nearrow$ and $\searrow$ to denote that an expression is increasing or decreasing, respectively. 

%\section*{Section 5}
\subsection*{3}
As $h_A(t) = t \, f'_A(t)$, we start with computing derivatives of $f_A$:
\begin{align}
	f_A'(t) & = \sum\limits_{k=0}^\infty \sech(\alpha_k t)^2(1-2\alpha_k t \tanh(\alpha_k t)), \\
	f_A''(t) & = -4\, \sum\limits_{k=0}^\infty \alpha_k\sech(\alpha_k t)^2\tanh(\alpha_k t)\\
	& \quad \qquad + 4t\, \sum\limits_{k=0}^\infty \alpha_k^2\sech(\alpha_k t)^2 \tanh(\alpha_k t)^2
	-2t\, \sum\limits_{k=0}^\infty \alpha_k^2\sech(\alpha_k t)^4, \\
	f_A'''(t) & = 6\, \sum\limits_{k=0}^\infty \alpha_k^2\sech(\alpha_k t)^2(2\tanh^2(\alpha_k t)-	\sech(\alpha_k t)^2 \\
	&\qquad+ 8t\,\sum\limits_{k=0}^\infty \alpha_k^3\sech(\alpha_k t)^2\tanh(\alpha_k t)	\left(2\sech(\alpha_k t)^2-\tanh(\alpha_k t)^2\right).
\end{align}

\subsection*{4}
For $x> 2$, the polynomial $p(x)$ is clearly negative and decreasing. However, for $t$ close to 1 we have that $x = \alpha_0 t \tanh(\alpha_0 t)\in (1/2,2)$, where $p$ is positive. More precisely, for all $t \in (1,1.04)$ it holds that
\begin{equation}
	\alpha_0 t\tanh(\alpha_0 t)\in \big(\tfrac{\pi}{2}\tanh(\tfrac{\pi}{2}),\ \tfrac{1.04 \pi}{2}\tanh(\tfrac{1.04 \pi}{2})\big)\subseteq (1.44, 1.52).
\end{equation}
The polynomial $p$ is strictly positive and strictly monotonically decreasing on $(1.44,1.52)$. All other terms land in the negative part of $p$ as
\begin{equation}
	\alpha_k t\tanh(\alpha_k t) \geq\alpha_1 \tanh(\alpha_1) >4>2.
\end{equation}
We recall that $0 <\tanh<1$, as well as that $p$ is strictly monotonically decreasing and strictly negative on $(2,\infty)$. With a standard curve discussion, we see that $p(x)>-3x^2$ for all $x\geq 1$.

\subsection*{5}
\begin{align}
	\frac{1}{2}h_a''(t) & \geq \sum\limits_{k=0}^\infty 6 \alpha_k\sech^2(\alpha_k t) - 16.14\,
	\sum\limits_{k=1}^\infty \sech( 1.04 \, \alpha_k)\\
	& \quad +\alpha_0 t\tanh(\alpha_0 t) \, \sech(\alpha_0 t)^2 \, p(\alpha_0 t\tanh(\alpha_0 t))\\
	& \geq 6\sum\limits_{k=0}^{\infty}e^{-2\pi k t}e^{-\pi t} -16.14 \sum\limits_{k=1}^\infty 2 \, e^{-1.04 \, \pi k}e^{-0.52 \, \pi}\\
	& \quad +1.44 \, \sech(\tfrac{1.04\,\pi}{2})^2 \, p(1.52)\\
	& > 3 \frac{1}{\sinh (\pi t)} - 16.14 \, \frac{e^{-1.04 \, \pi}}{\sinh(0.52 \, \pi)} + 1.44\cdot 0.14\cdot 0.9792 \\
	& > 3 \cdot 0.07 -16.14 \cdot \tfrac{0.04}{2.46}+0.19
	> 0.13 >0.
\end{align}

\subsection*{6}
We compute the first and second derivative of $f_B$:
\begin{align}
	f_B'(t) &= \sum\limits_{k=0}^\infty \csch(\alpha_k t)^2(1-2\alpha_k t \coth(\alpha_k t)),\\
	f_B''(t) &= -4\, \sum\limits_{k=0}^\infty \alpha_k\csch(\alpha_k t)^2\coth(\alpha_k t) + 4t\, \sum\limits_{k=0}^\infty \alpha_k^2\csch(\alpha_k t)^2\coth(\alpha_k t)^2\\
	& \qquad +2t\, \sum\limits_{k=0}^\infty \alpha_k^2\csch(\alpha_k t)^4.
\end{align}
Using the identity $\csch(x)^2 = \coth(x)^2-1$ and $h_B(t) = t \ f_B(t)$, we compute $h_B'$.

\subsection*{7}
We are presenting lower bounds for $\psi(x) = 1-2x^2+6x^2 \coth(x)^2-6x\coth(x)$, 
\begin{equation}
\psi(x) = q_1(x) + 6 \, q_2(x \, \coth(x)),
	\qquad q_1(x) = 1-2x^2
	\quad \text{ and } \quad
	q_2(x) = x(x-1)
\end{equation}
with interval estimates on $(0,1.6)$.

\textsl{a): $x\in (0,\sqrt{0.5})$.} 
\begin{equation}
	\psi(x) > q_1(\sqrt{0.5})+0 = 0.
\end{equation}

\textsl{b): $x\in (0.7, 1.01)$.} 

The choice of the lower interval bound is due to $0.7 = \sqrt{0.49}<\sqrt{0.5}$. To that, the upper bound is determined by $0.7\cdot\coth(0.7)>1.158$. We have

\begin{equation}
\psi(x)> q_1(1.01) +6 \, q_2(1.158) = 0.057584>0.
\end{equation}
\textsl{c): $x\in (1, 1.3)$.} 
\begin{equation}
\psi(x)> q_1(1.3) +6 \, q_2(1.31) = 0.0566 > 0.
\end{equation}
\textsl{d): $x\in (1.29, 1.6)$.} 
\begin{equation}
\psi(x)> q_1(1.6) +6 \, q_2(1.5) = 0.38>0.
\end{equation}
This proves that $\psi$, hence $h_B'$ is strictly positive on $(0,\infty)$.

%\centerline{\textcolor{red}{\Large I didn't see anything missing for the cut-off windows.}}

%\section*{Section 7}
\subsection*{8}
The first derivative of the upper frame bound is given by
\begin{align}
	\tfrac{d}{d \eta}\ A(\tfrac{\eta}{n}, \tfrac{1}{\eta}) & = \tanh(\tfrac{\eta}{2})\, e^{-\tfrac{\eta}{n}}\ \csch(\tfrac{\eta}{n}) + \eta\ \tfrac{1}{2} \sech^2(\tfrac{\eta}{2})\ e^{-\tfrac{\eta}{n}}\ \csch(\tfrac{\eta}{n})\\
	& \quad - \tfrac{\eta}{n}\  \tanh(\tfrac{\eta}{2})\ e^{-\tfrac{\eta}{n}}\ \csch(\tfrac{\eta}{n}) - \tfrac{\eta}{n}\  \tanh(\tfrac{\eta}{2})\ e^{-\tfrac{\eta}{n}}\ \csch(\tfrac{\eta}{n})\ \coth(\tfrac{\eta}{n}) \\
	& = e^{-\frac{\eta}{n}}\csch(\tfrac{\eta}{n}) \tanh(\tfrac{\eta}{2})\Big( 1+\eta \,\tfrac{\sech(\tfrac{\eta}{2})^2}{2\tanh(\tfrac{\eta}{2})}-\tfrac{\eta}{n}-\tfrac{\eta}{n}\coth(\tfrac{\eta}{n}) \Big) \\
		&=e^{-\frac{\eta}{n}}\csch(\tfrac{\eta}{n}) \tanh(\tfrac{\eta}{2})\Big( 1+\eta\,\csch(\eta)-\tfrac{\eta}{n}-\tfrac{\eta}{n}\coth(\tfrac{\eta}{n}) \Big),
\end{align}

\subsection*{9}
The first derivative of the upper frame bound is given by
\begin{align}
	\tfrac{d}{d \eta}\ B(\tfrac{\eta}{n}, \tfrac{1}{\eta})  & = \coth(\tfrac{\eta}{2})\, e^{\frac{\eta}{n}}\ \csch(\tfrac{\eta}{n}) - \eta\ \tfrac{1}{2} \csch(\tfrac{\eta}{2})^2\ e^{\frac{\eta}{n}}\ \csch(\tfrac{\eta}{n})\\
	& \quad + \tfrac{\eta}{n}\  \coth(\tfrac{\eta}{2})\ e^{\frac{\eta}{n}}\ \csch(\tfrac{\eta}{n}) - \tfrac{\eta}{n}\  \coth(\tfrac{\eta}{2})\ e^{\frac{\eta}{n}}\ \csch(\tfrac{\eta}{n})\ \coth(\tfrac{\eta}{n}) \\
	&=e^{\frac{\eta}{n}}\csch(\tfrac{\eta}{n}) \coth(\tfrac{\eta}{2})\Big( 1-\eta\,\tfrac{\csch(\tfrac{\eta}{2})^2}{2\coth(\tfrac{\eta}{2})}+\tfrac{\eta}{n}-\tfrac{\eta}{n}\coth(\tfrac{\eta}{n}) \Big) \\
	&=e^{\frac{\eta}{n}}\csch(\tfrac{\eta}{n}) \coth(\tfrac{\eta}{2})\Big( 1+\tfrac{\eta}{n}-\tfrac{\eta}{n}\coth(\tfrac{\eta}{n}) -\eta\,\csch(\eta)\Big)
\end{align}

\subsection*{10}\label{sub10}
We want to show that 
$x\mapsto 1+x-x\coth(x)$ is a strictly concave, strictly monotonically increasing function. It holds 

\begin{align}
	\tfrac{d}{dx} \left[1+x-x\coth(x)\right] &= 1-\coth(x) +x\csch(x)^2, \\
	\tfrac{d^2}{dx^2} \left[1+x-x\coth(x)\right] &= \csch(x)^2 +\csch(x)^2 - 2x \csch(x)^2 \coth(x) \\
	&= 2 \csch(x)^2\,(1-x\coth(x))<0,
\end{align}
due to the following claim.
\begin{claim}\label{claim:x_coth}
The function $x \coth(x)$ is unbounded, strictly monotonically increasing on $(0,\infty)$ and can be continuously extended at $0$ by setting the value to 1.% (see Figure \ref{fig:help_functions}).
\end{claim}
\begin{proof}
First of all, we observe
	\begin{align}
		\lim\limits_{x\rightarrow 0^+} x \, \coth(x)&= \lim\limits_{x\rightarrow 0^+} x+\lim\limits_{x\rightarrow 0^+} \Big(\frac{e^{2x}-e^0}{2x-0}\Big)^{-1} = 0+\frac{1}{\exp'(0)} = 1.
	\end{align}
	For the monotonicity, we compute the first derivative. For all $x>0$ holds
	\begin{align}
		\tfrac{d}{d x} \left[ x \, \coth(x) \right] &= \coth(x)-x\csch(x)^2 = \csch(x)^2 \, \big( \sinh(x)\cosh(x)-x\big) \\
	&=\csch(x)^2 \, \big( \tfrac{1}{2}\sinh(2x)-x\big) = \csch(x)^2 \, \tfrac{1}{2}\sum\limits_{k=1}^{\infty}\tfrac{(2x)^{2k+1}}{(2k+1)!} >0
	\end{align}
\end{proof}
The claim above shows that the first derivative of $ 1+x-x\coth(x)$ is strictly decreasing. It is strictly positive, because
\begin{equation}
\lim\limits_{x\rightarrow \infty} \tfrac{d}{dx} \left[1+x-x\coth(x)\right]  = 1-1+0 = 0.
\end{equation}

%\section*{Section 8}
\subsection*{11}\label{sub:11}
We set 
\begin{equation}
	f(x)=t \csch(x) = \tfrac{x}{\sinh(x)}, \quad \forall t > 0.
\end{equation}
%
%	To that, the second derivative is strictly negative on $[0,1.6]$ and strictly positive on $[1.61, \infty)$.
%	 Equivalently, $\sinh(x)/x$ is strictly monotonically increasing, tends to $1$ as $x$ tends to $0$ and is unbounded as $x$ increases.
	  One can easily verify the asymptotics by  the series expansion of $\sinh$:
	\begin{equation}
	\frac{\sinh(x)}{x} = \frac{\sum\limits_{k=0}^\infty \tfrac{x^{2k+1}}{(2k+1)!}}{x} = \sum\limits_{k=0}^\infty \underbrace{\tfrac{x^{2k}}{(2k+1)!}}_{\nearrow}.
	\end{equation}
	This shows that $f$ is strictly monotonically decreasing, tends to $1$ as $x$ tends to $0$ and tends to 0 as $x$ increases.
	
%With the Taylor expansion of $\sinh$, one sees $\lim_{x\to 0}\frac{1}{x}-\frac{1}{\sinh(x)} = 0$. 
%	With the series expansion, one also easily sees 
%	\begin{equation}
%	\frac{1}{x} - \frac{1}{\sinh(x)} = \frac{\sum\limits_{k=0}^\infty \tfrac{x^{2k+1}}{(2k+1)!}-x}{x\, \sum\limits_{k=0}^\infty \tfrac{x^{2k+1}}{(2k+1)!}} = \frac{\sum\limits_{k=1}^\infty \tfrac{x^{2k-1}}{(2k+1)!}}{\sum\limits_{k=0}^\infty \tfrac{x^{2k}}{(2k+1)!}}= x\ \frac{\sum\limits_{k=0}^\infty \tfrac{x^{2k}}{(2k+3)!}}{1+\sum\limits_{k=1}^\infty \tfrac{x^{2k}}{(2k+1)!}}\to 0,\quad {x\to 0}.
%		% \sum\limits_{k=0}^\infty \underbrace{\tfrac{x^{2k}}{(2k+1)!}}_{\nearrow}.
%	\end{equation}


\subsection*{12}
We will need the following property only for natural numbers, but the result holds for positive real numbers. For $x > 0$, we set
	\begin{equation}\label{eq:rho_n}
		\rho(x)=\frac{2\arccosh(x)}{x}.
	\end{equation}
	It holds
\begin{equation}
	\rho'(x) = -\tfrac{2\arccosh(x)}{x^2}+\tfrac{2}{x}\cdot\tfrac{1}{(x^2-1)^{1/2}} = \tfrac{1}{x}\left(\tfrac{2}{(x^2-1)^{1/2}} - \rho(x)\right).
\end{equation}
This derivative is negative if and only if
\begin{equation}
	\Big(1+\tfrac{1}{x^2-1}\Big) < \arccosh(x)^2.
\end{equation}
This can be easily verified for $x=2$, and holds for all other $x \in (2, \infty)$:
\begin{equation}
	\Big(1+\tfrac{1}{x^2-1}\Big) <\Big(1+\tfrac{1}{2^2-1}\Big) < \arccosh(2)^2< \arccosh(x)^2.
\end{equation}

\subsection*{13}
\begin{align}
	& \frac{(n^2-1)^{1/2}}{n}f(\rho(n)) - \frac{\rho(n)}{2n} > f(\rho(n))\sech(\rho(n))  \\
	\Longleftrightarrow \qquad &
	\left(\frac{(n^2-1)^{1/2}}{n} - \sech(\rho(n)) \right)\rho(n) \csch(\rho(n)) > 
	\frac{\rho(n)}{2n} \\
	\Longleftrightarrow \qquad &
	\Big((n^2-1)^{1/2}-n \sech(\rho(n)) \Big) \, \csch(\rho(n)) > \frac{1}{2} \\
	\Longleftrightarrow \qquad &
	(n^2-1)^{1/2}\cosh(\rho(n))-n > \frac{2\sinh(\rho(n))\cosh(\rho(n))}{4} \\
		\Longleftrightarrow \qquad &
	(n^2-1)^{1/2}\cosh(\rho(n))-n > \frac{\sinh(2\rho(n))}{4}.
\end{align}
	
\subsection*{14}
We compute
\begin{align}
	\frac{d}{d n} \left[ \underbrace{(n^2-1)^{1/2}-n +\frac{1}{n}}_{=(*)} \right] & = \Big(1+\frac{1}{(n^2-1)}\Big)^{1/2} - 1 -\frac{1}{n^2}<0,
\end{align}
where the inequality holds if and only if 
\begin{align}
	1+\tfrac{1}{(n^2-1)} < \Big(1+\tfrac{1}{n^2}\Big)^2 = 1+\tfrac{2}{n^2} +\tfrac{1}{n^4}
	\quad \Longleftrightarrow \quad
	n^2 < (2+\tfrac{1}{n^2})(n^2-1).
\end{align}
Since $n^2 < 2(n^2-1) < (2+1/n^2)(n^2-1)$ holds for all $2 \leq n\in\N$, $(*)$ is strictly monotonically decreasing. To that, considering it tends to 0 as $n$ tends to infinity, it is strictly positive. 

\subsection*{15}
We compute
\begin{equation}\label{eq:2sided_f''}
	f''(t) = - \tfrac{2t \, \csch(t)}{\coth(t)^2} \left(\tfrac{1}{2}\tanh(t)^2+\tfrac{\tanh(t)}{t}-1\right).
\end{equation} 
Clearly, $- (2t \, \csch(t))/\coth(t)^2 < 0$ on $\R_+$. So, in order to determine where $f''(t)< 0$, we only need to know where
\begin{equation}
	\tfrac{1}{2}\tanh(t)^2+\tfrac{\tanh(t)}{t}-1 > 0.
\end{equation}
We compute the derivative of this  expression:
\begin{align}
	\tfrac{d}{d t} \big(\tfrac{1}{2}\tanh(t)^2+\tfrac{\tanh(t)}{t}-1\big)
	& = \tanh(t)\sech(t)^2+\tfrac{\sech(t)^2}{t}- \tfrac{\tanh(t)}{t^2}\\
	& = \tanh(t) \big(\sech(t)^2 +\tfrac{2}{t\sinh(2t)} - \tfrac{1}{t^2}\big).
\end{align}
An issue which appears is that we have a difference of two unbounded functions (close to $t=0$). Yet, it is not as uncontrolled as it may seem at a first glance:
\begin{align}\label{eq:2sided_aux_difference}
	\frac{2}{t\sinh(2t)}-\frac{1}{t^2}
	& = \frac{1}{t^2\,\sum\limits_{k=0}^\infty \tfrac{(2t)^{2k}}{(2k+1)!}} - \frac{1}{t^2}
	= \frac{t^{-2}\left(1-\tfrac{(2t)^{2\cdot 0}}{1!}\right) - 4 (2t)^{-2}\sum\limits_{k=1}^\infty \tfrac{(2t)^{2k}}{(2k+1)!}}{\tfrac{(2t)^{2\cdot 0}}{1!} + \sum\limits_{k=1}^\infty \tfrac{(2t)^{2k}}{(2k+1)!}}\\
	& = -\frac{4\,\sum\limits_{k=0}^\infty \tfrac{(2t)^{2k}}{(2k+3)!}}{1+ \sum\limits_{k=1}^\infty \tfrac{(2t)^{2k}}{(2k+1)!}} = - \frac{\frac{4}{3!} + 4 \sum\limits_{k=1}^\infty \frac{(2t)^{2k}}{(2k+1)!}}{1+ \sum\limits_{k=1}^\infty \frac{(2t)^{2k}}{(2k+1)!}}.
\end{align}
We now take the limit for $t \to 0^+$:
\begin{align}\label{eq:2sided_aux_difference_limit}
	\lim\limits_{t\rightarrow 0^+} \frac{2}{t\sinh(2t)}-\frac{1}{t^2}
	= \lim_{t \to 0^+} - \frac{\frac{4}{3!} + 4 \sum\limits_{k=1}^\infty \frac{(2t)^{2k}}{(2k+1)!}}{1+ \sum\limits_{k=1}^\infty \frac{(2t)^{2k}}{(2k+1)!}}
	= -\frac{2}{3}.
\end{align}
From the above calculation, we also get
\begin{equation}
	\sech(t)^2 - 4\,\sum\limits_{k=0}^\infty \tfrac{(2t)^{2k}}{(2k+3)!} < \sech(t)^2 + \frac{2}{t \sinh(t)} - \frac{1}{t^2}.
\end{equation}
The minor $\sech(t)^2 - 4\,\sum_{k=0}^\infty \tfrac{(2t)^{2k}}{(2k+3)!}$ is strictly monotonically decreasing on $(0,\infty)$ and positive at $t= 0.5$. On the other hand, due to the monotonicity of $f$, we have for all $t > 1.1$
\begin{equation}
	\frac{2}{t\sinh(2t)}-\frac{1}{t^2}  < -\frac{1}{2t^2}
	\quad \Longleftrightarrow \quad
	\frac{2}{t\sinh(2t)}  < \frac{1}{2t^2}
	\quad \Longleftrightarrow \quad
	f(2t) < \frac{1}{2}.
\end{equation}
To that, for all $t > 1.2$, we have
\begin{align}
	\sech(t)^2 + \frac{2}{t\sinh(2t)} - \frac{1}{t^2} < \sech(t)^2 - \frac{1}{4t^2}<0,
\end{align}
or equivalently, $2<\cosh(t)/t$. With a standard curve discussion, one sees that $\cosh(t)/t$ is strictly increasing on $(1.2, \infty)$.
In summary, the expression in brackets in \eqref{eq:2sided_f''}, i.e.,
\begin{equation}\label{eq:2sided_expression_mono}
	\underbrace{\tfrac{1}{2}\tanh(t)^2}_{\nearrow}+\underbrace{\tanh(t)}_{\nearrow} \underbrace{\tfrac{1}{t}}_{\searrow}-1
\end{equation}
is strictly monotonically increasing on the interval $(0,\, 0.5)$ and strictly monotonically decreasing on the interval $(1.2,\, \infty)$. By l'Hôspital's rule, the value at $t = 0$, is given by
\begin{equation}
	\lim\limits_{t\rightarrow 0^+}  \left(\tfrac{1}{2}\tanh(t)^2+\tfrac{\tanh(t)}{t}-1\right) = 0+ \left(\lim\limits_{t\rightarrow 0^+}  \tfrac{\sech(t)^2}{1} \right) - 1 = \tfrac{1}{1}-1=0.
\end{equation}
This shows that the expression \eqref{eq:2sided_expression_mono} is strictly positive on $(0,0.5]$. We claim that this is preserved on the interval $(0.5,\, 1.2)$. For a useful interval estimate (with the indicated monotonicities in \eqref{eq:2sided_expression_mono}), one should split it (0.5,1.2) in sub-intervals of length $0.01$.
Finally, we check that the expression is still strictly positive at $1.6$ and less than $0$ at $1.61$ by evaluating it at these points. Strict negativity on $(1.61, \infty)$ follows from the monotonicity.

\subsection*{16}
The first two derivatives of $h(\eta)=\tfrac{\eta}{n} \coth(\tfrac{\eta}{n}) + \eta \csch(\eta)$ are given by
\begin{align}
	h'(\eta) & = \tfrac{1}{n} \coth(\tfrac{\eta}{n}) + \csch(\eta) -\eta\big(\tfrac{1}{n^2}\csch(\tfrac{\eta}{n})^2+\csch(\eta)\coth(\eta) \big)\\
	& = \tfrac{h(\eta)}{\eta} - \eta\,\Big( \tfrac{1}{n^2}\csch(\tfrac{\eta}{n})^2+\csch(\eta)\coth(\eta)\Big),\\
	h''(\eta) & = - 2\big(\tfrac{1}{n^2}\csch(\tfrac{\eta}{n})^2+\csch(\eta)\coth(\eta) \big) \\
	& \quad \, + \eta\big(\tfrac{2}{n^3} \csch(\tfrac{\eta}{n})^2\coth(\tfrac{\eta}{n}) +\csch(\eta)\coth(\eta)^2+\csch(\eta)^3\big) \\
	& = - 2\big(\tfrac{1}{n^2}\csch(\tfrac{\eta}{n})^2+\csch(\eta)\coth(\eta) \big) + \eta\big(\tfrac{2}{n^3} \csch(\tfrac{\eta}{n})^2\coth(\tfrac{\eta}{n}) +\csch(\eta)+2\csch(\eta)^3\big).
\end{align}

\subsection*{17}
\begin{align}
	\frac{d^2}{d \eta^2} \, \left[ B_1(\tfrac{\eta}{n},\tfrac{1}{\eta}) \right]
	& =\tfrac{2}{4}\coth(\tfrac{\eta}{2})\csch(\tfrac{\eta}{2})^2 h(\eta) -\tfrac{2}{2}\csch(\tfrac{\eta}{2})^2h'(\eta)+ \coth(\tfrac{\eta}{2}) h''(\eta) \\
	& =\tfrac{1}{2}\coth(\tfrac{\eta}{2})\csch(\tfrac{\eta}{2})^2\Big(\tfrac{\eta}{n} \coth(\tfrac{\eta}{n}) + \eta \csch(\eta)\Big) \\
	& \quad -\csch(\tfrac{\eta}{2})^2\Big(\tfrac{1}{n} \coth(\tfrac{\eta}{n}) + \csch(\eta) -\eta\big(\tfrac{1}{n^2}\csch(\tfrac{\eta}{n})^2+\csch(\eta)\coth(\eta) \big)\Big) \\
	& \quad +\coth(\tfrac{\eta}{2}) \Big(- 2\big(\tfrac{1}{n^2}\csch(\tfrac{\eta}{n})^2+\csch(\eta)\coth(\eta) \big) + \\
	& \quad \phantom{+\coth(\tfrac{\eta}{2})} \quad \quad \eta\big(\tfrac{2}{n^3} \csch(\tfrac{\eta}{n})^2\coth(\tfrac{\eta}{n}) +\csch(\eta)+2\csch(\eta)^3\big)\Big).
\end{align}

\subsection*{18}
\begin{align}
	T(\eta)	& = \tfrac{1}{4} \csch(\tfrac{\eta}{2})^2 \cdot \Big( \eta\coth(\tfrac{\eta}{2})\csch(\tfrac{\eta}{2})\sech(\tfrac{\eta}{2}) -2\csch(\tfrac{\eta}{2}) \sech(\tfrac{\eta}{2})\\
	& \qquad \quad + \eta \csch(\tfrac{\eta}{2})^2\sech(\tfrac{\eta}{2})^2 (2\cosh(\tfrac{\eta}{2})^2-1)\\
	& \qquad \quad -2\sinh(\tfrac{\eta}{2})\cosh(\tfrac{\eta}{2}) \csch(\tfrac{\eta}{2})^2\sech(\tfrac{\eta}{2})^2 (2\cosh(\tfrac{\eta}{2})^2-1) \\
	& \qquad \quad +2 \eta\sinh(\tfrac{\eta}{2})\cosh(\tfrac{\eta}{2})\csch(\tfrac{\eta}{2})\sech(\tfrac{\eta}{2})\\
	& \qquad \quad +\eta \sinh(\tfrac{\eta}{2})\cosh(\tfrac{\eta}{2}) \csch(\tfrac{\eta}{2})^3\sech(\tfrac{\eta}{2})^3\Big)\\
	&  = \tfrac{1}{4} \csch( \tfrac{\eta}{2})^2 \, \cdot \, (\circ).
\end{align}

We aim to show positivity of the expression $(\circ)$, implying positivity of the entire part independent of $n$. Using addition formulas for squares of hyperbolic functions
%\marginnote{\is{I don't understand the sentence, reminder to come back}}
we compute
\begin{align}
	(\circ) & = \Big( \eta\csch(\tfrac{\eta}{2})^2-2\csch(\tfrac{\eta}{2}) \sech(\tfrac{\eta}{2})
	+2\eta\csch(\tfrac{\eta}{2})^2 \sech(\tfrac{\eta}{2})^2\cosh(\tfrac{\eta}{2})^2-\eta
	\csch(\tfrac{\eta}{2})^2 \sech(\tfrac{\eta}{2})^2 \\
	&\quad -4 \csch(\tfrac{\eta}{2})\sech(\tfrac{\eta}{2}) \cosh(\tfrac{\eta}{2})^2 +2 \csch(\tfrac{\eta}{2})\sech(\tfrac{\eta}{2}) +2\eta + \csch(\tfrac{\eta}{2})^2\sech(\tfrac{\eta}{2})^2 \Big)\\
%	& = \csch(\tfrac{\eta}{2})^2\Big( \eta + 2\eta-4 \sinh(\tfrac{\eta}{2})\cosh(\tfrac{\eta}{2}) +2\eta\sinh(\tfrac{\eta}{2})^2  \Big)\\
	& =\csch(\tfrac{\eta}{2})^2\Big(\eta\cosh(\eta) + 2\eta-2 \sinh(\eta) \Big)  \\
	& = \eta \csch(\tfrac{\eta}{2})^2\Big(\sum\limits_{k=0}^\infty \tfrac{\eta^{2k}}{(2k)!} + 2-\sum\limits_{k=0}^{\infty} \tfrac{2\,\eta^{2k}}{(2k+1)!}\Big)  
= \eta \csch(\tfrac{\eta}{2})^2\cdot \sum\limits_{k=1}^\infty \eta^{2k} \tfrac{2k-1}{(2k+1)!} >0.
\end{align}

\subsection*{19}
We show that $\eta_{{}_{B,n}}$ is between $\eta_n/2$ and $2\eta_n$, where $\eta_n =2 \arccosh(n)$, by comparing the values at $\eta_n/2$, $\eta_n$ and $2 \eta_n$:

%\textcolor{red}{[MAYBE REMOVE $\frac{1}{n}$ in the below computations]} \is{[YES]}

\begin{align}
	B(\tfrac{\eta_n}{2n},\tfrac{2}{\eta_n}) & = \tfrac{n+1}{(n^2-1)^{1/2}}\tfrac{\eta_n}{2}\Big( \tfrac{1}{n} \coth(\tfrac{\eta_n}{2n})+ \tfrac{1}{(n^2-1)^{1/2}} \Big)\\
	&= \tfrac{n+1}{(n^2-1)^{1/2}}\tfrac{\eta_n}{2}\Big( \tfrac{1}{n}\Big(\coth(\tfrac{\eta_n}{n}) + \csch(\tfrac{\eta_n}{n})\Big)+ \tfrac{1}{(n^2-1)^{1/2}}\Big), \\
	B(\tfrac{\eta_n}{n},\tfrac{1}{\eta_n}) & = \tfrac{n}{(n^2-1)^{1/2}}\Big(\tfrac{\eta_n}{n}\coth(\tfrac{\eta_n}{n}) +\tfrac{\eta_n}{2n(n^2-1)^{1/2}} \Big)= \tfrac{\eta_n}{(n^2-1)^{1/2}} \Big(\coth(\tfrac{\eta_n}{n}) +\tfrac{1}{2(n^2-1)^{1/2}} \Big),\\
	B(\tfrac{2\eta_n}{n},\tfrac{1}{2\eta_n}) & =\tfrac{2n^2-1}{2n (n^2-1)^{1/2}}\cdot 2\eta_n\Big( \tfrac{1}{n}\coth(\tfrac{2\eta_n}{n}) + \csch(4 \arccosh(n))\Big) \\
	&= \tfrac{2n^2-1}{n (n^2-1)^{1/2}}\cdot \eta_n \Big( \tfrac{1}{n}\coth(\tfrac{\eta_n}{n})-\tfrac{1}{n}\csch(\tfrac{2\eta_n}{n})+\tfrac{1}{4n(n^2-1)^{1/2} (2n^2-1)} \Big)\\
	&= \tfrac{2n^2-1}{n^2}\cdot\tfrac{\eta_n}{(n^2-1)^{1/2}} \Big( \coth(\tfrac{\eta_n}{n})\big(1-\tfrac{1}{2}\sech(\tfrac{\eta_n}{n})^2\big)+\tfrac{1}{4(n^2-1)^{1/2} (2n^2-1)}\Big).
\end{align}
\subsubsection*{The left cut-off}
Because of the convexity of $B(\eta/n, 1/\eta)$ in the entire domain, we only need to compare at $\eta_n/2$ and $\eta_n$ and do not need any interval estimates this time. We perform standard equivalence transformations to arrive at an equivalent, easy to handle, inequality:
\begin{align}
	& B(\tfrac{\eta_n}{n},\tfrac{1}{\eta_n}) < B(\tfrac{\eta_n}{2n},\tfrac{2}{\eta_n}) \\
	\Longleftrightarrow \quad & 2\coth(\tfrac{\eta_n}{n}) +\tfrac{1}{(n^2-1)^{1/2}}< (n+\tfrac{1}{n})\coth(\tfrac{\eta_n}{n}) + (n+\tfrac{1}{n})\csch(\tfrac{\eta_n}{n})+ \tfrac{n+1}{(n^2-1)^{1/2}}\\
	\Longleftrightarrow \quad & (1-\tfrac{1}{n})\coth(\tfrac{\eta_n}{n})< (1+\tfrac{1}{n})\csch(\tfrac{\eta_n}{n})+ \tfrac{n}{(n^2-1)^{1/2}} \\
	\Longleftrightarrow \quad & (1-\tfrac{1}{n})^2\coth(\tfrac{\eta_n}{n})^2< (1+\tfrac{1}{n})^2\big(\coth(\tfrac{\eta_n}{n})^2-1\big)+ \tfrac{n^2}{n^2-1} + \tfrac{2}{n-1}\csch(\tfrac{\eta_n}{n})\\
	\Longleftrightarrow \quad & -\tfrac{4}{n}\coth(\tfrac{\eta_n}{n})^2< -\tfrac{(n+1)^2}{n^2}+ \tfrac{n^2}{n^2-1} + \tfrac{2}{n-1}\csch(\tfrac{\eta_n}{n}) \\
	\Longleftrightarrow \quad & 4\coth(\tfrac{\eta_n}{n})^2 > \tfrac{(n+1)^2}{n}- \tfrac{n^3}{n^2-1} - \tfrac{2n}{n-1}\csch(\tfrac{\eta_n}{n}) .
	\end{align}
The left-hand side is strictly greater than 4. For the right-hand side, we estimate
\begin{equation}
	\tfrac{(n+1)^2}{n}- \tfrac{n^3}{n^2-1} - \tfrac{2n}{n-1}\csch(\tfrac{\eta_n}{n}) <
	\tfrac{(n^2+2n+1)(n^2-1) - n^4}{n(n^2-1)} = \tfrac{2n^3-2n-1}{n(n^2-1)}
	= 2 -\tfrac{1}{n(n^2-1)}.
\end{equation}
This is clearly less than 2 and so the value at $\eta_n/2$ is less than the value at $\eta_n$.

\subsubsection*{The right cut-off}
We now compare the values at $\eta_n$ and $2\eta_n$. We aim to show that
\begin{align}
	&  B(\tfrac{\eta_n}{n},\tfrac{1}{\eta_n}) < B(\tfrac{2\eta_n}{n},\tfrac{1}{2\eta_n})\\
	\Longleftrightarrow \quad & \coth(\tfrac{\eta_n}{n}) + \tfrac{1}{2(n^2-1)^{1/2}}
	< \tfrac{2n^2-1}{n^2} \coth(\tfrac{\eta_n}{n})\big(1-\tfrac{1}{2}\sech(\tfrac{\eta_n}{n})^2\big)+\tfrac{1}{4n^2(n^2-1)^{1/2} } \\
	\Longleftrightarrow \quad &
	 \coth(\tfrac{\eta_n}{n})\Big( 1-2+\tfrac{1}{n^2} - (2-\tfrac{1}{n^2})\big(1-\tfrac{1}{2}\sech(\tfrac{\eta_n}{n})^2\big)\Big)
	<(-1+\tfrac{1}{2n^2}) \, \tfrac{1}{2(n^2-1)^{1/2}}.
\end{align}
The right-hand side is clearly negative and greater than $-1$. We show that the left-hand side is also negative, but less than $-1$. This will then confirm the initial inequality. It suffices to observe the following:
\begin{equation}
-1+\tfrac{1}{n^2} - (2-\tfrac{1}{n^2})\big(1-\tfrac{1}{2}\sech(\tfrac{\eta_n}{n})^2\big) < -1+\tfrac{1}{n^2} - \tfrac{1}{2}(2-\tfrac{1}{n^2}) = -2+\tfrac{1}{2n^2}<-1.
\end{equation}
This confirms the claim for all $n\geq 2$.

\subsection*{20}
We set
\begin{equation}
	H(\eta) = h(\eta) h''(\eta) - h'(\eta)^2,
\end{equation}
where $h(\eta) = \eta/n \coth(\eta/n) + \eta \csch(\eta)$, $n \geq 4$. We compute

\begin{align}
	H(\eta)
	& = h(\eta) \, \Big(-2\underbrace{\big(\tfrac{1}{n^2}\csch(\tfrac{\eta}{n})^2+\csch(\eta)\coth(\eta) \big)}_{(\text{X})}\\
	& \phantom{=h(\eta)} \quad \quad + \eta\big(\tfrac{2}{n^3} \csch(\tfrac{\eta}{n})^2\coth(\tfrac{\eta}{n}) +\csch(\eta)+2\csch(\eta)^3\big)\Big) \\
	& \quad- \frac{h(\eta)^2}{\eta^2}+2h(\eta)\,\underbrace{\big( \tfrac{1}{n^2}\csch(\tfrac{\eta}{n})^2+\csch(\eta)\coth(\eta)\big)}_{(\text{X})}\\
	& \quad - \eta^2 \Big(\tfrac{1}{n^2}\csch(\tfrac{\eta}{n})^2+\csch(\eta)\coth(\eta)\Big)^2.
\end{align}
Note that the expressions (X) have a factor $-2 h(\eta)$ and $2 h(\eta)$, respectively, so they cancel out. We further have
\begin{align}
	H(\eta) & = \eta^2\,(\tfrac{1}{n} \coth(\tfrac{\eta}{n})+\csch(\eta))
	\big(\tfrac{2}{n^3} \csch(\tfrac{\eta}{n})^2\coth(\tfrac{\eta}{n}) +\csch(\eta)+2\csch(\eta)^3\big) -\tfrac{1}{n^2}\coth(\tfrac{\eta}{n})^2 \\
	& \quad -\csch(\eta)^2- \tfrac{2}{n}\coth(\tfrac{\eta}{n})\csch(\eta) -\tfrac{\eta^2}{n^4} \csch(\tfrac{\eta}{n})^4 -\eta^2\csch(\eta)^2\coth(\eta)^2\\
	& \quad - 2\tfrac{\eta^2}{n^2}\csch(\tfrac{\eta}{n})^2\csch(\eta)\coth(\eta).
\end{align}
We multiply out the remaining brackets and order by positive and negative sign to obtain
\begin{align}
	H(\eta) & = \tfrac{2\eta^2}{n^4} \csch(\tfrac{\eta}{n})^2 \coth(\tfrac{\eta}{n})^2+\tfrac{2\eta^2}{n}\coth(\tfrac{\eta}{n})\csch(\eta)^3 +\tfrac{\eta^2}{n}\coth(\tfrac{\eta}{n})\csch(\eta) \\
	&\quad+\tfrac{2\eta^2}{n^3} \csch(\tfrac{\eta}{n})^2\coth(\tfrac{\eta}{n})\csch(\eta) +2 \eta^2\csch(\eta)^4+\eta^2\csch(\eta)^2\\
	& \quad - \tfrac{1}{n^2} \coth(\tfrac{\eta}{n})^2 - \csch(\eta)^2	- \tfrac{2}{n} \coth(\tfrac{\eta}{n})\csch(\eta) - \tfrac{\eta^2}{n^4}\csch(\tfrac{\eta}{n})^4\\
	& \quad -\eta^2\csch(\eta)^2\coth(\eta)^2 - \tfrac{2\eta^2}{n^2} \csch(\tfrac{\eta}{n})^2\csch(\eta)\coth(\eta).
\end{align}
We now group together terms where we find a common factor $1/n^2$, or $\csch(\eta)^2$, or where we find $2\eta/n^2 \csch(\eta/n)^2 \csch(\eta)$. We get
\begin{align}
	H(\eta) & =\tfrac{1}{n^2}\Big(
	\tfrac{2\eta^2}{n^2}\csch(\tfrac{\eta}{n})^2\coth(\tfrac{\eta}{n})^2 - \tfrac{\eta^2}{n^2}\csch(\tfrac{\eta}{n})^4-\coth(\tfrac{\eta}{n})^2\Big)+ \tfrac{1}{n}\coth(\tfrac{\eta}{n})\csch(\eta)\,(\eta^2-2)\\ 
	&\quad + \csch(\eta)^2\big(\tfrac{2\eta^2}{n}\coth(\tfrac{\eta}{n})\csch(\eta)+2\eta^2\csch(\eta)^2+\eta^2-1-\eta^2\coth(\eta)^2 \big) \\
	&\quad + \tfrac{2\eta}{n^2}\csch(\tfrac{\eta}{n})^2\csch(\eta)\Big(\tfrac{\eta}{n}\coth(\tfrac{\eta}{n}) - \eta\coth(\eta)\Big).
\end{align}
We use the formula $\coth(x)^2-\csch(x)^2 = 1$ from above. This gives us
\begin{align}
	H(\eta) & = \tfrac{1}{n^2}\Big( 
	\tfrac{\eta^2}{n^2}\csch(\tfrac{\eta}{n})^2\coth(\tfrac{\eta}{n})^2 - \tfrac{\eta^2}{n^2}\csch(\tfrac{\eta}{n})^2-\csch(\tfrac{\eta}{n})^2-1\Big) + \tfrac{1}{n}\coth(\tfrac{\eta}{n})\csch(\eta)\,(\eta^2-2)\\
	& \quad +\csch(\eta)^2\big(\tfrac{2\eta^2}{n}\coth(\tfrac{\eta}{n})\csch(\eta)+2\eta^2\csch(\eta)^2+\eta^2-1-\eta^2\csch(\eta)^2-\eta^2 \big)\\
	&\quad+\tfrac{2\eta}{n^2}\coth(\tfrac{\eta}{n})^2\csch(\eta)\Big(\tfrac{\eta}{n}\coth(\tfrac{\eta}{n}) - \eta\coth(\eta)\Big)
	-\tfrac{2\eta}{n^2}\csch(\eta)\Big(\tfrac{\eta}{n}\coth(\tfrac{\eta}{n}) - \eta\coth(\eta)\Big).
\end{align}
We re-group the terms in the first bracket, collect terms with factor $1/n$ and pull out $\coth(\eta/n) \csch(\eta)$ for this collection, and collect terms with factor $2 \eta/n$ and pull out $\csch(\eta)$, and lastly, collect terms with factor $\csch(\eta)^2$. We obtain
\begin{align}
	H(\eta) & = \tfrac{1}{n^2}\Big(\csch(\tfrac{\eta}{n})^2\big( (\tfrac{\eta}{n})^2\coth(\tfrac{\eta}{n})^2-1\big) +(\tfrac{\eta}{n})^2\csch(\tfrac{\eta}{n})^2-1\Big)\\
	& \quad + \tfrac{1}{n}\coth(\tfrac{\eta}{n})\csch(\eta) \Big(\eta^2-2-\tfrac{2\eta}{n}\coth(\tfrac{\eta}{n})\big(\eta\coth(\eta) - \tfrac{\eta}{n}\coth(\tfrac{\eta}{n})\big)\Big)\\
	& \quad + \tfrac{2\eta}{n}\csch(\eta)\big( \eta \coth(\eta) - \tfrac{\eta}{n}\coth(\tfrac{\eta}{n})\big)\\
	& \quad + \csch(\eta)^2 \big(\tfrac{2\eta^2}{n}\coth(\tfrac{\eta}{n})\csch(\eta)+\eta^2\csch(\eta)^2-1 \big)\\
	& = \tfrac{1}{n^2}\Big(\csch(\tfrac{\eta}{n})^2\big( (\tfrac{\eta}{n})^2\coth(\tfrac{\eta}{n})^2-1\big) +(\tfrac{\eta}{n})^2\csch(\tfrac{\eta}{n})^2-1\Big)\\
	&\quad + \tfrac{1}{n}\coth(\tfrac{\eta}{n})\csch(\eta) \Big(\eta^2-2-\tfrac{2\eta^2}{n} \coth (\tfrac{\eta}{n}) \coth(\eta) + 2(\tfrac{\eta}{n})^2\coth(\tfrac{\eta}{n})^2 \Big) \\
	&\quad + \tfrac{2\eta}{n}\csch(\eta)\big(2 \cdot \tfrac{1}{2} \eta \coth(\eta) - \tfrac{\eta}{n}\coth(\tfrac{\eta}{n}) -\tfrac{n}{2\eta} \csch(\eta) \big) \\
	&\quad + \csch(\eta)^2 \big(\tfrac{2\eta^2}{n}\coth(\tfrac{\eta}{n})\csch(\eta)+\eta^2\csch(\eta)^2\big) \\
	& = \frac{\csch(\tfrac{\eta}{n})^2}{n^2}\underbrace{\Big(\big( (\tfrac{\eta}{n})^2\coth(\tfrac{\eta}{n})^2-1\big) +(\tfrac{\eta}{n})^2-\sinh(\tfrac{\eta}{n})^2\Big)}_{(1)}\\
	& \quad +\tfrac{1}{n}\coth(\tfrac{\eta}{n})\csch(\eta) \Big(\eta \underbrace{\big(\eta-\tfrac{2\eta}{n} \coth(\tfrac{\eta}{n})\coth(\eta)\big)}_{(2)} +2\underbrace{\big((\tfrac{\eta}{n})^2\coth(\tfrac{\eta}{n})^2-1\big)}_{>0} \Big) \\
	& \quad + \tfrac{2\eta}{n}\csch(\eta)\Big(\tfrac{\eta\csch(\eta)}{2}\underbrace{\big( \cosh(\eta) - \tfrac{n}{\eta^2} \big)}_{(3)} + \underbrace{\tfrac{\eta}{2}\coth(\eta) - \tfrac{\eta}{n}\coth(\tfrac{\eta}{n})}_{(4)}\Big)\\
	& \quad + \underbrace{\csch(\eta)^2 \big(\tfrac{2\eta^2}{n}\coth(\tfrac{\eta}{n})\csch(\eta)+\eta^2\csch(\eta)^2\big) }_{>0},
\end{align}
which is the final expression we use.


\subsection*{21}
We will now go through the expressions (1) -- (4) separately. We first analyze everything for $n \geq 4$ and then give the details for the case $n=3$.


\textit{Expression} (1): we use the change of variables $t = \eta/n$ and subsequently the duplication formulas for hyperbolic functions. For $t \in \tfrac{1}{n} I_n$ we want to show that
\begin{align}
	& & 0 & < t^2 \coth(t)^2 - \cosh(t)^2 + t^2 \\
	\Longleftrightarrow &  & \cosh(t)^2 & < t^2 \frac{\cosh(t)^2+\sinh(t)^2}{\sinh(t)^2} \\
	\Longleftrightarrow &  & 1 & < 4 t^2 \frac{\cosh(t)^2+\sinh(t)^2}{4 \sinh(t)^2 \cosh(t)^2} = 4t^2 \cosh(2t)\,\csch(2t)^2 = 4t^2 \coth(2t)\,\csch(2t)\\
	\overset{(x = 2t)}{\Longleftrightarrow} & & 0 & > \sinh(x) - x^2\coth(x), \qquad x \in \tfrac{2}{n} I_n.
\end{align}

We observe that the asymptotic behavior of the last expression close to 0 is
\begin{equation}
	\lim_{x \to 0^+} \left(\sinh(x) - x^2\coth(x)\right) = 0.
\end{equation}
To see when our inequality holds, we compute the derivative of the above expression:
\begin{align}
	\tfrac{d}{d x} \left[ \sinh(x)- x^2\coth(x) \right] & = \cosh(x) - 2x\,\coth(x) +x^2\,\csch(x)^2 \\
	& < \cosh(x) - x\,\coth(x) -1 +x^2 \csch(x)^2 \\
	& = \cosh(x) \, (1 - x\,\csch(x))-(1+x \csch(x))\,(1-x\csch(x)) \\
	& = (1-x\csch(x)) \, \big( \cosh(x) - 1- x\csch(x)).
\end{align}
The expression $\cosh(x) - 1- x\csch(x)$ is strictly monotonically increasing as $\cosh(x)$ is increasing and $x \csch(x)$ is decreasing (see computation \nameref{sub:11}) and its value at 0 is -1. Therefore, it has a unique zero $x_0$ and we can check that it is in the interval $(1.19,\,1.2)$. To sum it up, this tells us that $\sinh(x)- x^2\coth(x)$ is strictly monotonically decreasing on $(0,x_0]$ and strictly monotonically increasing on $[x_0, \infty)$. As a consequence, $\sinh(2t) - (2t)^2 \coth(2t)$ has its minimum at $t_0=x_0/2$. In particular, for all $t \in (0, 4/3)$ the function's maximum is only attained at one of the boundary points;
\begin{equation}
	\sinh(2t) - 4t^2\coth(2t) < \max\,\{\, \sinh(2\cdot \tfrac{4}{3}) -4  \cdot \tfrac{16}{9}\coth(2\cdot \tfrac{4}{3}),\,0 \,\} =0,
\end{equation}
proving the initial inequality and that expression (1) is positive. Here we used the behavior of $x\coth(x)$ close to zero (see Claim \ref{claim:x_coth} in computation \nameref{sub10}):
\begin{equation}
	\lim\limits_{x \to 0^+} \sinh(x)- x^2\coth(x) = 0 - \lim\limits_{x \to 0^+} x\cdot x\,\coth(x) = -0\cdot 1 = 0.
\end{equation}
 
This first expression, as well as the following one, are the reason why we had to improve the intervals $(\eta_n/2, 2 \eta_n)$ to $I_n$ for the first few $4 \leq n \leq 10$ and why the case $n=3$ needs then to be treated separately.  
 
\textit{Expression} (2): Recall that $t\coth(t)$ is strictly increasing for all $t > 0$ (see  Claim \ref{claim:x_coth} in computation \nameref{sub10}). Hence, for $\eta/n = t \in (0,4/3)$ we obtain the following estimate:
\begin{align}
\eta-\tfrac{2\eta}{n} \coth(\tfrac{\eta}{n})\coth(\eta) \geq \eta-2\cdot \tfrac{4}{3} \coth(\tfrac{4}{3})\coth(\eta).
\end{align}
What we are left with is strictly monotonically increasing. We evaluate the right-hand side at $\arccosh(11)>3.08$ to see that it is strictly positive for all $n\geq 11$ and $\eta\in I_n$. For $4\leq n\leq 10$, we evaluate the right-hand side of the above inequality at $\eta = 3.08 > \arccosh(n)$, which suffices for the positivity and explains the choice of the bounds of the interval $I_n$ for $n \geq 4$.

\textit{Expression} (3): for $n \geq 4$, $\eta \in I_n \subset (\eta_n/2, 2 \eta_n)$ and $\eta_n= 2 \arccosh(n)$, we have $\eta >1$ and
\begin{equation}
	\cosh(\eta)-\tfrac{n}{\eta^2} > n-\tfrac{n}{1} =0.
\end{equation}

\textit{Expression} (4): we want to show that
\begin{equation}
	\tfrac{1}{2}\eta \coth(\eta) - \tfrac{\eta}{n}\coth(\tfrac{\eta}{n}) > 0
	\quad \Longleftrightarrow \quad
	\tfrac{1}{2}\eta \coth(\eta) > \tfrac{\eta}{n}\coth(\tfrac{\eta}{n}).
\end{equation}
The left-hand side of the second inequality is bounded from below by
\begin{equation}
	\tfrac{1}{2}\eta \coth(\eta) >\tfrac{1}{2}\cdot 3.08 \coth(3.08)>1.54,
\end{equation}
whereas its right-hand side is bounded from above:
\begin{equation}
	\tfrac{\eta}{n}\coth(\tfrac{\eta}{n}) <\tfrac{4}{3}\coth(\tfrac{4}{3})<1.53.
\end{equation}
Therefore, the original inequality holds. This concludes the estimate, i.e., for all $n\geq 4$,
\begin{equation}
	h(\eta)h''(\eta) - h'(\eta)^2 >0, \quad \eta \in I_n.
\end{equation}


\subsection*{22}
Towards the first two claims, we use interval estimates for subintervals of $I_3$ of length 0.01. This already shows that $h \geq 1.6$ on $I_3$. For $h'(\eta)$, $\eta \in I_3$, we observe that
\begin{equation}
	h'(\eta) = \underbrace{\tfrac{1}{3}\coth(\tfrac{\eta}{3})}_{\searrow}+\underbrace{\csch(\eta)}_{\searrow} -\underbrace{\tfrac{\eta}{9}\csch(\tfrac{\eta}{3})^2}_{\searrow}-\underbrace{\eta\csch(\eta)}_{\searrow}\underbrace{\coth(\eta)}_{\searrow}.
\end{equation}
To show $-0.22< h' < 0.22$, we use subintervals of length $0.01$, again. For the third claim,
\begin{align}
	\tfrac{9}{2} h''(\eta) & = -\csch(\tfrac{\eta}{3})^3 - 9\csch(\eta)\coth(\eta) +\eta\big( \tfrac{1}{3}\csch(\tfrac{\eta}{3})^2\coth(\tfrac{\eta}{3})+9 \csch(\eta)^3+\tfrac{9}{2}\csch(\eta)\big)\\
	& = \csch(\tfrac{\eta}{3})^2\underbrace{\big(\tfrac{\eta}{3}\coth(\tfrac{\eta}{3})-1\big)}_{>0} +9\csch(\eta)\underbrace{\big(\eta\csch(\eta)^2+\tfrac{\eta}{2}-\coth(\eta)\big)}_{>0}, \quad \eta \in I_3.
\end{align}
The last estimate has not been established before. Yet, it is easy to see that on $I_3$
\begin{equation}
	\eta\csch(\eta)^2 +\tfrac{\eta}{2} - \coth(\eta) \geq 0+\tfrac{3.3}{2} - \coth(3.3) >0.64.
\end{equation}


\subsection*{23} We provide the proofs for $n=2$ for all cases.
\subsubsection*{The lower bound} 
We start again with the lower bound.

%\textcolor{red}{[AGAIN: $\frac{1}{n}$. REMOVE?]} \is{[YES]}

\begin{align}
	A(\tfrac{\eta}{2},\tfrac{1}{\eta}) & = \tfrac{\eta}{2} \, \tanh(\tfrac{\eta}{2}) \, \big(\csch(\tfrac{\eta}{2}) -2\csch(\eta)\big) = \tfrac{\eta}{2} \tanh(\tfrac{\eta}{2}) \big( \csch(\tfrac{\eta}{2}) - \csch(\tfrac{\eta}{2})\sech(\tfrac{\eta}{2})\big)\\
	& = \tfrac{\eta}{2} \, \frac{\sinh(\tfrac{\eta}{2})}{\cosh(\tfrac{\eta}{2})}\csch(\tfrac{\eta}{2}) \big(1-\sech(\tfrac{\eta}{2})\big) = \tfrac{\eta}{2} \sech(\tfrac{\eta}{2})\big(1-\sech(\tfrac{\eta}{2})\big).
\end{align}
To avoid all the factors of $1/2$ which arise from derivatives, we optimize $t\,\sech(t)\,(1-\sech(t))$.
\begin{align}
	\tfrac{d}{d t} \left[ t\,\sech(t)\,(1-\sech(t)) \right]
%	& = \sech(t)\,(1-\sech(t)) - t \, \sech(t)\tanh(t) \, (1-\sech(t))\\
%	& \quad + t \,\sech(t) \, \sech(t)\tanh(t) \\
%	& = \sech(t) \, \Big( (1-\sech(t)) \, (1-t \, \tanh(t)) + t \tanh(t) \sech(t) \Big)\\
	& = \sech(t) \, \Big( 1-\sech(t) - t\tanh(t)(1-2\sech(t))\Big).
\end{align}
Since the fixed point of $\coth$ is in $[1.19, 1.2]$, the first derivative is strictly positive on $(0,1.19]$. 
On the other hand, for all $t>1.4$, $2\sech(t)<1$. Therefore,
\begin{align}
	\cosh(t) \cdot \frac{d}{d t} \left[t\,\sech(t)\,(1-\sech(t)) \right] <1-0 - t\tanh(t) \, (1-2\sech(t)), \quad t \geq 1.4,
\end{align}
and the left-hand side of the above inequality is strictly monotonically decreasing. Now, by evaluating at $t=2.1$, we see that the right-hand side is negative there and, hence, we conclude that the left-hand side is strictly negative for all $t\geq 2.1$. Taking into account that $t = \eta/2$, this means that $A$ has its maximum in $(2.38, 4.2)$. Notice that with the methods for $n\geq 3$, we would have reduced it to only $(1.31, 7.91)$ at best (see Figure \ref{fig:interval_reduction}).
\begin{figure}[h!tp]
	\includegraphics[width=.55\textwidth]{TwoSided2Axis}
	\caption{Reduction of the interval in question froed $(\eta_2/2, 2 \eta_2)$ to $(2.38, 4.2)$.}\label{fig:interval_reduction}
\end{figure}

Finally, we show that $A'(t)$ has only one zero in $(2.38, 4.2)$. We compute (keeping $t = \eta/2$)
\begin{align}
	&\quad\tfrac{d}{d t} \, \left[ 1-\sech(t) - t\tanh(t)+2t\, \sech(t)\tanh(t) \right] \\
%	& = \sech(t)\tanh(t) - \tanh(t)-t\sech(t)^2 +2\tanh(t)\sech(t)+2t\sech(t)^3 - 2t\,\sech(t)\tanh(t)^2 \\
%	&= 3 \sech(t)\tanh(t) -\tanh(t) -t \sech(t)^2 +2t\sech(t) - 4t\sech(t)\tanh(t)^2 \\
	& = t\sech(t)(2-3t\tanh(t)^2) +\sech(t)\tanh(t)\big(\tfrac{3}{2} - \cosh(t)\big)\\
	& \quad + \sech(t)\tanh(t)\,\big(\tfrac{3}{2} - t\csch(t) - t\,\tanh(t)\big).
\end{align}
Considering the monotonicity of the hyperbolic functions, as well as their combinations with monomials, which we have already exploited numerous times, we get

\begin{equation}
	2-3t\tanh(t)^2<0,\qquad \tfrac{3}{2} - \cosh(t)<0, \qquad \tfrac{3}{2} - t\csch(t) - t\,\tanh(t)<0
\end{equation}
with a simple interval estimate. All in all, the expression
\begin{equation}
1-\sech(t) - t\tanh(t)+2t\, \sech(t)\tanh(t) 
\end{equation}
is strictly monotonically decreasing on $(1.19, 2.1)$, so $t \, \sech(t) \, (1-\sech(t))$ has exactly one critical point in this interval. By evaluating, one can now tell that it lies in the interval $(1.85, 1.87)$. Equivalently, we have a unique maximum for $A(\tfrac{\eta}{2},\tfrac{1}{\eta})$, which is assumed in the interval $(2\cdot 1.85, 2\cdot 1.87) =(3.7, 3.74)$.

\subsubsection*{The upper bound} 
The convexity of the upper bound still stands as already shown. The minimum is therefore also unique. Since we have fixed $n=2$, we can evaluate and also improve the interval for $\eta_{{}_{B,2}}$. Indeed, by evaluating the first derivative, we can tell that the unique minimizer $\eta_{{}_{B,n}}$ lies in $(3,\, 3.1)$.

\subsubsection*{The condition number} 
What remains to be determined is the minimum of the condition number $\kappa$. The only possible interval where the derivative of $A$ and $B$ have the same sign is $(3, \,3.74)$. We compute
\begin{align}
	\kappa(\tfrac{\eta}{2},\tfrac{1}{\eta})
	& = \coth(\tfrac{\eta}{2})^2 \frac{\tfrac{\eta}{2}\,\coth (\tfrac{\eta}{2})+\eta\,\csch(\eta)}{\tfrac{\eta}{2}\,\csch(\tfrac{\eta}{2}) -\eta \csch(\eta)}  = \coth(\tfrac{\eta}{2})^2\ \frac{\coth (\tfrac{\eta}{2})+\csch(\tfrac{\eta}{2})\sech(\tfrac{\eta}{2})}{\csch(\tfrac{\eta}{2}) - \csch(\tfrac{\eta}{2})\sech(\tfrac{\eta}{2})} \\
	& =\coth(\tfrac{\eta}{2})^2 \, \big(\cosh (\tfrac{\eta}{2})^2+1\big) \, \frac{1}{\cosh(\tfrac{\eta}{2}) - 1}. 
\end{align}
We change the variable to $t = \eta/2$ and show the strict $\log$-convexity of each of the terms on the interval $(1.5, 1.87)$.
\vspace*{-0.3cm}
\begin{align}
	\tfrac{d^2}{d t^2} \left[ \log(\coth(t)^2) \right] = -2 \, \frac{d}{d t} \left[ \csch(t)\sech(t) \right] = 2 \left(\csch(t)^2 +\sech(t)^2 \right) >0.
\end{align}
Secondly,
\vspace*{-0.6cm}
\begin{align}
	\tfrac{d^2}{d t^2} \left[ \log(\cosh(t)^2+1) \right]
%	& = \frac{d}{d t} \frac{2\sinh(2t)}{\cosh(2t)+3}\\
%	& = \frac{4\cosh(2t)\,(\cosh(2t)+3) - 4\sinh(2t)\sinh(2t)}{(\cosh(2t)+3)^2}\\
	& = \frac{4+12\cosh(2t)}{(\cosh(2t)+3)^2} > 0.
\end{align}
Finally,
\vspace*{-0.6cm}
\begin{align}
	-\tfrac{d^2}{d t^2} \left[\log(\cosh(t)-1) \right]
%	& = - \frac{d}{d t} \frac{\sinh(t)}{\cosh(t)-1}\\
%	& = - \frac{\cosh(t)\,(\cosh(t)-1) - \sinh(t)\sinh(t)}{(\cosh(t)-1)^2}\\
	& = \frac{\cosh(t)}{(\cosh(t)+1)^2} > 0.
\end{align}
So, the condition number is strictly $\log$-convex on $(3,\,3.74)$ and assumes its unique minimum at $\eta_{{}_{\kappa, 2}}$ in this interval.
\vspace*{-0.1cm}

\subsection*{24}
We compute
\vspace*{-0.1cm}
\begin{align}\label{eq:3points_aux_B}
	\tfrac{d}{d \eta} 
	B(\tfrac{\eta}{n}, \tfrac{1}{n}) \Bigr|_{\eta=\eta_n}
	& = -\tfrac{1}{2}\csch(\tfrac{\eta_n}{2})^2 \big(\tfrac{\eta_n}{n} \coth(\tfrac{\eta_n}{n}) + \eta_n \csch(\eta_n) \big) \\
	& \quad + \coth(\tfrac{\eta_n}{2})\Big( \tfrac{1}{n} \coth(\tfrac{\eta_n}{n}) + \csch(\eta_n) \Big)\\
	& \quad - \coth(\tfrac{\eta_n}{2})\Big( \eta_n\big(\tfrac{1}{n^2}\csch(\tfrac{\eta_n}{n})^2+\csch(\eta_n)\coth(\eta_n) \big)\Big) \\
	& = -\tfrac{1}{2(n^2-1)} \big(\tfrac{\eta_n}{n} \coth(\tfrac{\eta_n}{n}) + \tfrac{\eta_n}{2n\,(n^2-1)^{1/2}}\big) \\
	& \quad + \tfrac{n}{(n^2-1)^{1/2}}\Big( \tfrac{1}{n} \coth(\tfrac{\eta_n}{n}) + \tfrac{1}{2n\,(n^2-1)^{1/2}}\Big)\\
	& \quad -  \tfrac{n}{(n^2-1)^{1/2}}\Big(\eta_n\big(\tfrac{1}{n^2}\csch(\tfrac{\eta_n}{n})^2+\tfrac{1}{2n\,(n^2-1)^{1/2}}\, \tfrac{2n^2-1}{2n\,(n^2-1)^{1/2}} \big)\Big) \\
	& = \tfrac{1}{2n\,(n^2-1)^{1/2}} \big( -\tfrac{\eta_n}{2(n^2-1)} +\tfrac{n}{(n^2-1)^{1/2}} \big)-\tfrac{1}{2(n^2-1)} \tfrac{\eta_n}{n} \coth(\tfrac{\eta_n}{n})\\
	& \quad + \tfrac{1}{(n^2-1)^{1/2}}\coth(\tfrac{\eta_n}{n})
	- \tfrac{1}{(n^2-1)^{1/2}}\tfrac{\eta_n}{n}\csch(\tfrac{\eta_n}{n})^2 -\tfrac{\eta_n}{n}\tfrac{1}{(n^2-1)^{1/2}}\,\tfrac{2n^2-1}{4\,(n^2-1)} \\
	& = \tfrac{1}{2\,(n^2-1)} \big(1 -\tfrac{\eta_n}{n} \tfrac{1}{2(n^2-1)^{1/2}} -\tfrac{\eta_n}{n} \coth(\tfrac{\eta_n}{n}) \big)\\
	& \quad + \tfrac{1}{(n^2-1)^{1/2}}
	\bigg(
		\underbrace{\coth(\tfrac{\eta_n}{n})	- \tfrac{\eta_n}{n}\csch(\tfrac{\eta_n}{n})^2 -\tfrac{\eta_n}{2n}}_{=\text{(I)}} + \underbrace{\tfrac{\eta_n}{n}\tfrac{1}{4\,(n^2-1)}}_{\geq 0}
	\bigg).
\end{align}

\subsection*{25}
We have for all $t > 0$
\vspace*{-0.7cm}
\begin{align}
	\tfrac{d^2}{d t^2} \left[ \coth(t)- t \coth(t)^2 +\tfrac{t}{2} - \tfrac{t}{14}\right]
	&=\tfrac{d}{d t} \left[-\csch(t)^2- \coth(t)^2 +2t\csch(t)^2\coth(t) +\tfrac{3}{7}\right]\\
	&=\tfrac{d}{d t} \left[  -2\csch(t)^2-1 +2t\,\csch(t)^2\coth(t) \right] \\
	&=4\csch(t)^2\coth(t) +2\coth(t)\csch(t)^2\\
	& \quad - 2t\csch(t)^4 -4t \csch(t)^2\coth(t)^2 \\
	&=2\csch(t)^2\,\big(3\coth(t) - 3t\, \coth(t)^2+t\big) \\
	&=\csch(t)^4\,\big(6\cosh(t)\sinh(t) - 6t \coth(t)^2 + t\, \sinh(t)^2\big)\\
	&=\csch(t)^4\,\big(3\sinh(2t) - 3t (\cosh(2t)+1) + t(\cosh(2t)-1)\big)\\
	&=\csch(t)^4\,\big(6t +\sum\limits_{k=1}^\infty\tfrac{(2t)^{2k+1}}{(2k+1)!}- 2t - \sum\limits_{k=1}^\infty\tfrac{(2t)^{2k+1}}{(2k)!} -4t\big)\\
	&=-\csch(t)^4\,\sum\limits_{k=1}^\infty2k \, \tfrac{(2t)^{2k+1}}{(2k+1)!} < 0.
\end{align}
\vspace*{-0.3cm}

\subsection*{26}
We let $t \to 0$ from above and compute
\vspace*{-0.2cm}
\begin{align}
	\lim\limits_{t\rightarrow 0^+}\coth(t)- t\coth(t )^2 +\frac{t}{2} - \frac{t}{14}
	& = \lim\limits_{t\rightarrow 0^+} t^2\,\csch(t)^2 \, \frac{\cosh(t)\sinh(t) - t \cosh(t)^2}{t^2}\\
	& = \lim\limits_{t\rightarrow 0^+} 1 \, \frac{\sum\limits_{k=0}^{\infty}\tfrac{2^{2k+1}}{(2k+1)!}t^{2k+1} - 2t-t\sum\limits_{k=1}^{\infty}\tfrac{2^{2k}}{(2k)!}t^{2k}}{2t^2}\\
	& = \lim\limits_{t\rightarrow 0^+}\ \sum\limits_{k=1}^{\infty}\tfrac{2^{2k+1}\,(1-k)}{(2k+1)!}t^{2k-1} = 0,
\end{align}
due to the convergence of the series.
\vspace*{-0.1cm}

\subsection*{27}
\begin{align}
	\tfrac{d}{d \eta} 
	B(\tfrac{\eta}{n}, \tfrac{1}{n}) \Bigr|_{\eta=\eta_n}
	& = \tfrac{1}{2\,(n^2-1)} \ \big(1 - \tfrac{\rho(n)}{2(n^2-1)^{1/2}} -\rho(n) \coth(\rho(n)) \big)\\
	&\quad+\tfrac{1}{(n^2-1)^{1/2}} \ \big(
	\coth(\rho(n))
	- \rho(n)\csch(\rho(n))^2 -\tfrac{\rho(n)}{2} +\tfrac{\rho(n)}{4\,(n^2-1)}\big)\\
	&> \tfrac{1}{2\,(n^2-1)} \ \big(1 -\tfrac{\rho(n)}{2(n^2-1)^{1/2}} -\rho(n)\coth(\rho(n)) +(n^2-1)^{1/2}\tfrac{\rho(n)}{7} \big) \\
	&> \tfrac{1}{2\,(n^2-1)} \ \big(1 -\underbrace{\tfrac{\rho(n)}{2(n^2-1)^{1/2}}}_{\searrow} -\underbrace{\rho(n)\coth(\rho(n))}_{\searrow} +\underbrace{\big(1-\tfrac{1}{n^2}\big)^{1/2}}_{\nearrow}\underbrace{\tfrac{2\arccosh(n)}{7}}_{\nearrow}\big).
\end{align}



\end{document}
